Vector-like quark doublets, weak-basis invariants and CP violation

We study Standard Model extensions with isodoublet vector-like quarks with standard charges. Their presence induces right-handed charged and neutral currents. We identify minimal sets of independent parameters characterizing these extensions, describe useful weak bases, and provide parameterizations for all quark mixing. We analyze the intricacies of CP violation in such scenarios, finding a complete set of CP-odd invariants for the single doublet case. Crucially, we uncover a connection between weak-basis invariants and effective rephasing invariants involving only standard quarks. These results allow us to explore the phenomenology of doublet vector-like quarks through a rephasing-invariant analysis, with an emphasis on CP violation, including the potential role of these fields in explaining the Cabibbo angle anomalies.

==> anc/WB_change_algorithms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    369434,       8710]
NotebookOptionsPosition[    362416,       8585]
NotebookOutlinePosition[    362809,       8601]
CellTagsIndexPosition[    362766,       8598]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Y=1/6 VLQ doublets", "Title",
 CellChangeTimes->{{3.9436832021749077`*^9, 3.943683225962847*^9}, {
  3.9436832603205442`*^9, 3.943683266187448*^9}, {3.943863058516951*^9, 
  3.9438630610064783`*^9}},ExpressionUUID->"2ed9f0a5-d36a-4b77-a90a-\
f3a2e2802c8a"],

Cell["Change to useful WBs ", "Subtitle",
 CellChangeTimes->{{3.943683229309546*^9, 3.943683273546982*^9}, 
   3.9438630478677597`*^9},ExpressionUUID->"f1b27ff0-81f6-4c00-8ca8-\
720af48fcf96"],

Cell[CellGroupData[{

Cell["Function definitions (runs automatically)", "Section",
 CellChangeTimes->{{3.943683181241769*^9, 3.943683192889936*^9}, {
  3.9438630131534224`*^9, 
  3.943863014973764*^9}},ExpressionUUID->"a493bcaf-735f-4b2e-91a3-\
ab4c95b76e7d"],

Cell[CellGroupData[{

Cell["Auxiliary functions", "Subsection",
 CellChangeTimes->{{3.9436264604220657`*^9, 
  3.943626464830576*^9}},ExpressionUUID->"10ac7d7a-7128-44e4-a018-\
03bf4ae0d026"],

Cell[CellGroupData[{

Cell["for GetStep", "Subsubsection",
 CellChangeTimes->{{3.943686795858673*^9, 
  3.943686801892875*^9}},ExpressionUUID->"d7be6419-9073-4e69-9908-\
febcb4c523d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "Istep"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Istep", "[", "0", "]"}], "[", 
    RowBox[{
    "r0_", ",", "r1_", ",", "r2_", ",", "r3_", ",", "r4_", ",", "r5_"}], 
    "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox["r0", "2"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Istep", "[", "1", "]"}], "[", 
    RowBox[{
    "r0_", ",", "r1_", ",", "r2_", ",", "r3_", ",", "r4_", ",", "r5_"}], 
    "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"]}], "+", 
    SuperscriptBox["r0", "4"], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Istep", "[", "2", "]"}], "[", 
    RowBox[{
    "r0_", ",", "r1_", ",", "r2_", ",", "r3_", ",", "r4_", ",", "r5_"}], 
    "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "4"]}], "+", 
    SuperscriptBox["r0", "6"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Istep", "[", "3", "]"}], "[", 
    RowBox[{
    "r0_", ",", "r1_", ",", "r2_", ",", "r3_", ",", "r4_", ",", "r5_"}], 
    "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r0", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r0", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r0", "6"]}], "+", 
    SuperscriptBox["r0", "8"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "6"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"], " ", 
     SuperscriptBox["r3", "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Istep", "[", "4", "]"}], "[", 
    RowBox[{
    "r0_", ",", "r1_", ",", "r2_", ",", "r3_", ",", "r4_", ",", "r5_"}], 
    "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r0", "2"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["r0", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["r0", "6"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r0", "8"]}], "+", 
    SuperscriptBox["r0", "10"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["r0", "6"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r0", "8"], " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r0", "6"], " ", 
     SuperscriptBox["r1", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "8"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "6"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "4"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "6"], " ", 
     SuperscriptBox["r2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"], " ", 
     SuperscriptBox["r2", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"], " ", 
     SuperscriptBox["r3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"], " ", 
     SuperscriptBox["r3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "4"], " ", 
     SuperscriptBox["r2", "2"], " ", 
     SuperscriptBox["r3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "4"], " ", 
     SuperscriptBox["r3", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"], " ", 
     SuperscriptBox["r3", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["r0", "2"], " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"], " ", 
     SuperscriptBox["r3", "2"], " ", 
     SuperscriptBox["r4", "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Istep", "[", "5", "]"}], "[", 
     RowBox[{
     "r0_", ",", "r1_", ",", "r2_", ",", "r3_", ",", "r4_", ",", "r5_"}], 
     "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "2"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["r0", "4"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r0", "6"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["r0", "8"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "10"]}], "+", 
     SuperscriptBox["r0", "12"], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r0", "8"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["r0", "10"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "4"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "4"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["r0", "8"], " ", 
      SuperscriptBox["r1", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "6"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "6"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "8"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "10"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "8"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "6"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "6"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "8"], " ", 
      SuperscriptBox["r2", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "4"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "6"], " ", 
      SuperscriptBox["r2", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "6"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "6"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "6"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "4"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "6"], " ", 
      SuperscriptBox["r3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"], " ", 
      SuperscriptBox["r3", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"], " ", 
      SuperscriptBox["r4", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"], " ", 
      SuperscriptBox["r4", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"], " ", 
      SuperscriptBox["r4", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "4"], " ", 
      SuperscriptBox["r3", "2"], " ", 
      SuperscriptBox["r4", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "4"], " ", 
      SuperscriptBox["r4", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"], " ", 
      SuperscriptBox["r4", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"], " ", 
      SuperscriptBox["r3", "2"], " ", 
      SuperscriptBox["r4", "2"], " ", 
      SuperscriptBox["r5", "2"]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "@", "Jstep"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jstep", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"ru_", ",", "rd_"}], "]"}], "[", 
    RowBox[{
    "V33_", ",", "V32_", ",", "V31_", ",", "V23_", ",", "V22_", ",", "V13_"}],
     "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"rd", "[", "0", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], " ", 
     RowBox[{"rd", "[", "1", "]"}], " ", 
     RowBox[{"ru", "[", "0", "]"}], " ", 
     RowBox[{"ru", "[", "1", "]"}], " ", "V33"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jstep", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "[", 
     RowBox[{"ru_", ",", "rd_"}], "]"}], "[", 
    RowBox[{
    "V33_", ",", "V32_", ",", "V31_", ",", "V23_", ",", "V22_", ",", "V13_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"V33", " ", 
        RowBox[{"rd", "[", "0", "]"}], " ", 
        RowBox[{"rd", "[", "1", "]"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], " ", 
     RowBox[{"rd", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"rd", "[", "0", "]"}], " ", 
        RowBox[{"rd", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"V33", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"rd", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"rd", "[", "2", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}]}], "+", 
       RowBox[{"V32", " ", 
        RowBox[{"rd", "[", "2", "]"}], " ", 
        RowBox[{"rd", "[", "3", "]"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}]}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jstep", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "[", 
     RowBox[{"ru_", ",", "rd_"}], "]"}], "[", 
    RowBox[{
    "V33_", ",", "V32_", ",", "V31_", ",", "V23_", ",", "V22_", ",", "V13_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V33", " ", 
           RowBox[{"rd", "[", "0", "]"}], " ", 
           RowBox[{"rd", "[", "1", "]"}], " ", 
           RowBox[{"ru", "[", "0", "]"}], " ", 
           RowBox[{"ru", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"rd", "[", "0", "]"}], " ", 
        RowBox[{"rd", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"rd", "[", "0", "]"}], " ", 
           RowBox[{"rd", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V33", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"rd", "[", "1", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"rd", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"ru", "[", "0", "]"}], " ", 
           RowBox[{"ru", "[", "1", "]"}]}], "+", 
          RowBox[{"V32", " ", 
           RowBox[{"rd", "[", "2", "]"}], " ", 
           RowBox[{"rd", "[", "3", "]"}], " ", 
           RowBox[{"ru", "[", "0", "]"}], " ", 
           RowBox[{"ru", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], " ", 
     RowBox[{"rd", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"rd", "[", "2", "]"}], " ", 
        RowBox[{"rd", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V33", " ", 
           RowBox[{"rd", "[", "2", "]"}], " ", 
           RowBox[{"rd", "[", "3", "]"}]}], "+", 
          RowBox[{"V32", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"rd", "[", "3", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"rd", "[", "4", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V31", " ", 
           RowBox[{"rd", "[", "4", "]"}], " ", 
           RowBox[{"rd", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"rd", "[", "0", "]"}], " ", 
        RowBox[{"rd", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V33", " ", 
           RowBox[{"rd", "[", "0", "]"}], " ", 
           RowBox[{"rd", "[", "1", "]"}], " ", 
           RowBox[{"ru", "[", "0", "]"}], " ", 
           RowBox[{"ru", "[", "1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"rd", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"rd", "[", "2", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"rd", "[", "0", "]"}], " ", 
           RowBox[{"rd", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V33", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"rd", "[", "1", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"rd", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"ru", "[", "0", "]"}], " ", 
           RowBox[{"ru", "[", "1", "]"}]}], "+", 
          RowBox[{"V32", " ", 
           RowBox[{"rd", "[", "2", "]"}], " ", 
           RowBox[{"rd", "[", "3", "]"}], " ", 
           RowBox[{"ru", "[", "0", "]"}], " ", 
           RowBox[{"ru", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jstep", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "[", 
     RowBox[{"ru_", ",", "rd_"}], "]"}], "[", 
    RowBox[{
    "V33_", ",", "V32_", ",", "V31_", ",", "V23_", ",", "V22_", ",", "V13_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"ru", "[", "0", "]"}], "4"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ru", "[", "0", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], " ", 
     RowBox[{"rd", "[", "1", "]"}], " ", 
     RowBox[{"ru", "[", "0", "]"}], " ", 
     RowBox[{"ru", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V33", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"V33", " ", 
        SuperscriptBox[
         RowBox[{"ru", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"V23", " ", 
        RowBox[{"ru", "[", "2", "]"}], " ", 
        RowBox[{"ru", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jstep", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "[", 
     RowBox[{"ru_", ",", "rd_"}], "]"}], "[", 
    RowBox[{
    "V33_", ",", "V32_", ",", "V31_", ",", "V23_", ",", "V22_", ",", "V13_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "4"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ru", "[", "0", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"rd", "[", "0", "]"}], " ", 
        RowBox[{"rd", "[", "1", "]"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V33", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V33", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"V23", " ", 
           RowBox[{"ru", "[", "2", "]"}], " ", 
           RowBox[{"ru", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], " ", 
     RowBox[{"rd", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"rd", "[", "0", "]"}], " ", 
        RowBox[{"rd", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "4"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ru", "[", "0", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"rd", "[", "2", "]"}], " ", 
        RowBox[{"rd", "[", "3", "]"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V32", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V32", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"V22", " ", 
           RowBox[{"ru", "[", "2", "]"}], " ", 
           RowBox[{"ru", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"rd", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"rd", "[", "2", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"ru", "[", "0", "]"}], " ", 
        RowBox[{"ru", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V33", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V33", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"V23", " ", 
           RowBox[{"ru", "[", "2", "]"}], " ", 
           RowBox[{"ru", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jstep", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "[", 
     RowBox[{"ru_", ",", "rd_"}], "]"}], "[", 
    RowBox[{
    "V33_", ",", "V32_", ",", "V31_", ",", "V23_", ",", "V22_", ",", "V13_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"rd", "[", "0", "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"ru", "[", "0", "]"}], "6"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ru", "[", "0", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "1", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ru", "[", "0", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "1", "]"}], "4"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ru", "[", "1", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], " ", 
     RowBox[{"rd", "[", "1", "]"}], " ", 
     RowBox[{"ru", "[", "0", "]"}], " ", 
     RowBox[{"ru", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V33", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "4"], "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "1", "]"}], "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "0", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{"V33", " ", 
        SuperscriptBox[
         RowBox[{"ru", "[", "2", "]"}], "4"]}], "+", 
       RowBox[{"V23", " ", 
        SuperscriptBox[
         RowBox[{"ru", "[", "2", "]"}], "3"], " ", 
        RowBox[{"ru", "[", "3", "]"}]}], "+", 
       RowBox[{"V33", " ", 
        SuperscriptBox[
         RowBox[{"ru", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "1", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"ru", "[", "3", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"ru", "[", "2", "]"}], " ", 
        RowBox[{"ru", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V23", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "0", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "1", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"ru", "[", "3", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"V23", " ", 
           SuperscriptBox[
            RowBox[{"ru", "[", "4", "]"}], "2"]}], "+", 
          RowBox[{"V13", " ", 
           RowBox[{"ru", "[", "4", "]"}], " ", 
           RowBox[{"ru", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{
  3.9436921767902203`*^9, {3.9436924148270187`*^9, 3.943692433219146*^9}, {
   3.943692963577595*^9, 3.943692975242615*^9}, {3.943696248226385*^9, 
   3.943696268411212*^9}, {3.943696310203019*^9, 3.943696311016447*^9}, {
   3.943696375242999*^9, 3.943696376329495*^9}, {3.943696649151696*^9, 
   3.943696729151801*^9}, {3.943704182954382*^9, 3.943704253176586*^9}, {
   3.943704549598858*^9, 3.94370458083081*^9}, {3.943704654783542*^9, 
   3.943704670670411*^9}, {3.943704762579006*^9, 3.943704798333631*^9}, {
   3.94370494983185*^9, 3.943704950887512*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4e27bb60-47a3-4710-80a4-57d48c9c2dac"]
}, Closed]],

Cell[CellGroupData[{

Cell["for GetMinimal", "Subsubsection",
 CellChangeTimes->{{3.943686795858673*^9, 
  3.9436868088665953`*^9}},ExpressionUUID->"17952d42-4796-48f3-a827-\
d253b1c3dc16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "dsol"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dsol", "[", 
    RowBox[{"tr1_", ",", "tr2_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"tr1", "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["tr1", "2"]}], "+", 
          RowBox[{"2", " ", "tr2"}]}]]}]], 
      SqrtBox["2"]], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"tr1", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["tr1", "2"]}], "+", 
          RowBox[{"2", " ", "tr2"}]}]]}]], 
      SqrtBox["2"]]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dsol", "[", 
     RowBox[{"tr1_", ",", "tr2_", ",", "tr3_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["tr1", "3"], "+", 
          RowBox[{"tr2", "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["tr1", "3"]}], "-", 
              RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
              RowBox[{"36", " ", "tr3"}], "+", 
              RowBox[{"6", " ", 
               SqrtBox["2"], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tr1", "6"], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["tr1", "2"], " ", 
                   SuperscriptBox["tr2", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["tr2", "3"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                  RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "-", 
          RowBox[{
           SuperscriptBox["tr1", "2"], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"216", " ", 
               SuperscriptBox["tr1", "3"]}], "-", 
              RowBox[{"972", " ", "tr1", " ", "tr2"}], "+", 
              RowBox[{"972", " ", "tr3"}], "+", 
              RowBox[{"54", " ", 
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["tr1", "2"], "-", 
                    RowBox[{"3", " ", "tr2"}]}], ")"}], "3"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"9", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"9", " ", "tr3"}]}], ")"}], "2"]}]}]]}]}], ")"}], 
            
            RowBox[{"1", "/", "3"}]]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"216", " ", 
               SuperscriptBox["tr1", "3"]}], "-", 
              RowBox[{"972", " ", "tr1", " ", "tr2"}], "+", 
              RowBox[{"972", " ", "tr3"}], "+", 
              RowBox[{"54", " ", 
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["tr1", "2"], "-", 
                    RowBox[{"3", " ", "tr2"}]}], ")"}], "3"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"9", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"9", " ", "tr3"}]}], ")"}], "2"]}]}]]}]}], ")"}], 
            
            RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ",", 
      RowBox[{"-", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["tr1", "3"], "+", 
          RowBox[{
           SuperscriptBox["tr1", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["tr1", "3"]}], "-", 
                RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                RowBox[{"36", " ", "tr3"}], "+", 
                RowBox[{"6", " ", 
                 SqrtBox["2"], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{"tr2", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["tr1", "3"]}], "-", 
                RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                RowBox[{"36", " ", "tr3"}], "+", 
                RowBox[{"6", " ", 
                 SqrtBox["2"], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["tr1", "3"]}], "-", 
                 RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                 RowBox[{"36", " ", "tr3"}], "+", 
                 RowBox[{"6", " ", 
                  SqrtBox["2"], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["tr1", "2"], "-", 
                    RowBox[{"3", " ", "tr2"}]}]]}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["tr1", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["tr1", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], "+", 
                   RowBox[{"18", " ", "tr1", " ", "tr2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "tr3"}], "+", 
                    RowBox[{
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["tr1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", "tr2"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}], "-", 
                   RowBox[{"3", " ", "tr2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", "tr2"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]}], ")"}]}], 
                ")"}]}]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "tr1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["tr1", "2"]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["tr1", "3"]}], "-", 
               RowBox[{"18", " ", "tr1", " ", "tr2"}], "+", 
               RowBox[{"18", " ", "tr3"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tr1", "6"], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                   RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", "tr2"}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["tr1", "3"]}], "-", 
               RowBox[{"18", " ", "tr1", " ", "tr2"}], "+", 
               RowBox[{"18", " ", "tr3"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tr1", "6"], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                   RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["tr1", "3"]}], "-", 
              RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
              RowBox[{"36", " ", "tr3"}], "+", 
              RowBox[{"6", " ", 
               SqrtBox["2"], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tr1", "6"], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["tr1", "2"], " ", 
                   SuperscriptBox["tr2", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["tr2", "3"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                  RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            SqrtBox["3"], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["tr1", "2"], "-", 
                  RowBox[{"3", " ", "tr2"}]}]]}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["tr1", "4"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["tr2", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["tr1", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], "+", 
                 RowBox[{"18", " ", "tr1", " ", "tr2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "tr3"}], "+", 
                    RowBox[{
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], "-", 
                 RowBox[{"3", " ", "tr2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                   RowBox[{"2", "/", "3"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["tr1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", "tr2"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"]}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2"}], "+", 
                    RowBox[{"36", " ", "tr3"}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tr1", "6"], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["tr1", "4"], " ", "tr2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["tr1", "2"], " ", 
                    SuperscriptBox["tr2", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["tr2", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["tr1", "3"], " ", "tr3"}], "-", 
                    RowBox[{"36", " ", "tr1", " ", "tr2", " ", "tr3"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["tr3", "2"]}]}], ")"}]}]}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}], ")"}]}]}], ")"}]}], 
              ")"}]}]}]}], ")"}]}], ")"}]}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "@", "Pcoeff"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pcoeff", "[", 
    RowBox[{"M1_", ",", "M2_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["M2", "2"], 
         RowBox[{
          SuperscriptBox["M1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M1", "2"], "-", 
            SuperscriptBox["M2", "2"]}], ")"}]}]]}], ",", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["M1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M1", "2"], "-", 
           SuperscriptBox["M2", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        SuperscriptBox["M1", "2"], 
        RowBox[{
         SuperscriptBox["M2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M1", "2"], "-", 
           SuperscriptBox["M2", "2"]}], ")"}]}]], ",", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["M2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["M1", "2"]}], "+", 
           SuperscriptBox["M2", "2"]}], ")"}]}]]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pcoeff", "[", 
     RowBox[{"du1_", ",", "du2_", ",", "du3_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["du2", "2"], " ", 
          SuperscriptBox["du3", "2"]}], 
         RowBox[{
          SuperscriptBox["du1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du1", "2"], "-", 
            SuperscriptBox["du2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du1", "2"], "-", 
            SuperscriptBox["du3", "2"]}], ")"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["du2", "2"], "+", 
           SuperscriptBox["du3", "2"]}], 
          RowBox[{
           SuperscriptBox["du1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["du1", "2"], "-", 
             SuperscriptBox["du2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["du1", "2"], "-", 
             SuperscriptBox["du3", "2"]}], ")"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["du1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du1", "2"], "-", 
            SuperscriptBox["du2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du1", "2"], "-", 
            SuperscriptBox["du3", "2"]}], ")"}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["du1", "2"], " ", 
          SuperscriptBox["du3", "2"]}], 
         RowBox[{
          SuperscriptBox["du2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du1", "2"]}], "+", 
            SuperscriptBox["du2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du2", "2"], "-", 
            SuperscriptBox["du3", "2"]}], ")"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["du1", "2"], "+", 
           SuperscriptBox["du3", "2"]}], 
          RowBox[{
           SuperscriptBox["du2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["du1", "2"]}], "+", 
             SuperscriptBox["du2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["du2", "2"], "-", 
             SuperscriptBox["du3", "2"]}], ")"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["du2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du1", "2"]}], "+", 
            SuperscriptBox["du2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du2", "2"], "-", 
            SuperscriptBox["du3", "2"]}], ")"}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["du1", "2"], " ", 
          SuperscriptBox["du2", "2"]}], 
         RowBox[{
          SuperscriptBox["du3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du1", "2"]}], "+", 
            SuperscriptBox["du3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du2", "2"]}], "+", 
            SuperscriptBox["du3", "2"]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["du1", "2"], "+", 
          SuperscriptBox["du2", "2"]}], 
         RowBox[{
          SuperscriptBox["du3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["du1", "2"], "-", 
            SuperscriptBox["du3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du2", "2"]}], "+", 
            SuperscriptBox["du3", "2"]}], ")"}]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["du3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du1", "2"]}], "+", 
            SuperscriptBox["du3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["du2", "2"]}], "+", 
            SuperscriptBox["du3", "2"]}], ")"}]}]]}], "}"}]}], "}"}]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "@", "Vmod"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Vmod", "[", "numv_", "]"}], "[", 
     RowBox[{"dd1_", ",", "dd2_", ",", "dd3_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["dd2", "2"]}], " ", 
             SuperscriptBox["dd3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["dd2", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["dd3", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
            RowBox[{"numv", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dd1", "2"], "-", 
              SuperscriptBox["dd2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dd1", "2"], "-", 
              SuperscriptBox["dd3", "2"]}], ")"}]}]]}], "]"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["dd1", "2"]}], " ", 
             SuperscriptBox["dd3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["dd1", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["dd3", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
            RowBox[{"numv", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["dd1", "2"]}], "+", 
              SuperscriptBox["dd2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dd2", "2"], "-", 
              SuperscriptBox["dd3", "2"]}], ")"}]}]]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["dd2", "2"]}], " ", 
             SuperscriptBox["dd3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["dd2", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["dd3", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
            RowBox[{"numv", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dd1", "2"], "-", 
              SuperscriptBox["dd2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dd1", "2"], "-", 
              SuperscriptBox["dd3", "2"]}], ")"}]}]]}], "]"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["dd1", "2"]}], " ", 
             SuperscriptBox["dd3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["dd1", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["dd3", "2"], " ", 
             RowBox[{"numv", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
            RowBox[{"numv", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["dd1", "2"]}], "+", 
              SuperscriptBox["dd2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dd2", "2"], "-", 
              SuperscriptBox["dd3", "2"]}], ")"}]}]]}], "]"}]}], "}"}]}], 
     "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "@", "ydmod"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ydmod", "[", "nummod_", "]"}], "[", 
    RowBox[{"dd1_", ",", "dd2_", ",", "dd3_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["dd2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["dd3", "2"], " ", 
            RowBox[{"nummod", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "-", 
           RowBox[{"nummod", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["dd3", "2"], " ", 
         RowBox[{"nummod", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{"nummod", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["dd1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["dd1", "2"], "-", 
          SuperscriptBox["dd2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["dd1", "2"], "-", 
          SuperscriptBox["dd3", "2"]}], ")"}]}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["dd1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["dd3", "2"], " ", 
            RowBox[{"nummod", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "-", 
           RowBox[{"nummod", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["dd3", "2"], " ", 
         RowBox[{"nummod", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{"nummod", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["dd2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["dd1", "2"]}], "+", 
          SuperscriptBox["dd2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["dd2", "2"], "-", 
          SuperscriptBox["dd3", "2"]}], ")"}]}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["dd1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["dd2", "2"], 
            RowBox[{"nummod", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], " ", "-", 
           RowBox[{"nummod", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["dd2", "2"], 
         RowBox[{"nummod", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{"nummod", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["dd3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["dd1", "2"]}], "+", 
          SuperscriptBox["dd3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["dd2", "2"]}], "+", 
          SuperscriptBox["dd3", "2"]}], ")"}]}]]}], "}"}], "]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.911822138603191*^9, 3.911822140453788*^9}, {
   3.911822175069257*^9, 3.911822180890011*^9}, {3.943616800465005*^9, 
   3.943616846833864*^9}, {3.943616934691761*^9, 3.943616943050931*^9}, {
   3.943617179258649*^9, 3.943617183988389*^9}, 3.943620478624483*^9, {
   3.943620802999165*^9, 3.943620813281742*^9}, {3.943621232307821*^9, 
   3.943621266281218*^9}, {3.943621952311475*^9, 3.943621961286161*^9}, {
   3.943623043935729*^9, 3.943623309686346*^9}, {3.94386157154161*^9, 
   3.943861640631582*^9}, {3.94386193451886*^9, 3.943861963051701*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"870a5dcd-a613-4434-b479-1dd5e732e3ce"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Function GetStep (converts to the stepladder WB)", "Subsection",
 CellChangeTimes->{{3.9436264604220657`*^9, 
  3.9436265470293636`*^9}},ExpressionUUID->"90a3d28b-0e74-4238-b64d-\
7fa4bad8eda9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "GetStep"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GetStep", "[", 
   RowBox[{"Yu_", ",", "Yd_", ",", "MQov_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Yu0", ",", "Yd0", ",", "MQ0", ",", "Mu0", ",", "Md0", ",", "\n", "Hu", 
      ",", "Hd", ",", "H", ",", "Im1", ",", "Iu", ",", "Id", ",", "J", ",", 
      "\n", "MQresult", ",", "\n", "ru", ",", "rd", ",", "rusol", ",", 
      "rdsol", ",", "\n", "Vsol", ",", "V", ",", "Varray", ",", "Jarray"}], 
     "}"}], ",", "\n", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"input", " ", "sanitization"}], "*)"}], "\n", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dimensions", "[", "Yu", "]"}], "=!=", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dimensions", "[", "Yd", "]"}], "=!=", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dimensions", "[", "MQov", "]"}], "=!=", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Message", "[", 
         RowBox[{"GetStep", "::", "dims"}], "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Yu0", ",", "Yd0", ",", "MQ0"}], "}"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"SetAccuracy", "[", 
         RowBox[{"#", ",", "300"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"Yu", ",", "Yd", ",", "MQov"}], "}"}]}]}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Hermitian", " ", "matrices"}], "*)"}], "\n", 
     RowBox[{"Mu0", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"Yu0", ",", "MQ0", ",", "2"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Md0", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"Yd0", ",", "MQ0", ",", "2"}], "]"}]}], ";", "\n", 
     RowBox[{"Hu", "=", 
      RowBox[{"Mu0", ".", 
       RowBox[{"Mu0", "\[ConjugateTranspose]"}]}]}], ";", "\n", 
     RowBox[{"Hd", "=", 
      RowBox[{"Md0", ".", 
       RowBox[{"Md0", "\[ConjugateTranspose]"}]}]}], ";", "\n", 
     RowBox[{"H", "=", 
      RowBox[{"MQ0", ".", 
       RowBox[{"MQ0", "\[ConjugateTranspose]"}]}]}], ";", "\n", "\n", 
     RowBox[{"(*", "WBIs", "*)"}], "\n", 
     RowBox[{"Im1", "=", 
      RowBox[{
       RowBox[{"Tr", "[", "H", "]"}], "//", "Re"}]}], ";", "\n", 
     RowBox[{"MQresult", "=", 
      SqrtBox["Im1"]}], ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Iu", "[", "i", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{"H", ".", 
             RowBox[{"MatrixPower", "[", 
              RowBox[{"Hu", ",", 
               RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}], "/", 
           SuperscriptBox["Im1", 
            RowBox[{"2", "+", "i"}]]}], "//", "Re"}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Id", "[", "i", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{"H", ".", 
             RowBox[{"MatrixPower", "[", 
              RowBox[{"Hd", ",", 
               RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}], "/", 
           SuperscriptBox["Im1", 
            RowBox[{"2", "+", "i"}]]}], "//", "Re"}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{
      RowBox[{"J", "[", "1", "]"}], "=", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"Hu", ".", "Hd", ".", "H"}], "]"}], "/", 
       SuperscriptBox["Im1", "3"]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"J", "[", "2", "]"}], "=", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"Hu", ".", "Hd", ".", "Hd", ".", "H"}], "]"}], "/", 
       SuperscriptBox["Im1", "4"]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"J", "[", "3", "]"}], "=", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"Hu", ".", "Hd", ".", "Hd", ".", "Hd", ".", "H"}], "]"}], "/", 
       SuperscriptBox["Im1", "5"]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"J", "[", "4", "]"}], "=", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"Hu", ".", "Hu", ".", "Hd", ".", "H"}], "]"}], "/", 
       SuperscriptBox["Im1", "4"]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"J", "[", "5", "]"}], "=", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"Hu", ".", "Hu", ".", "Hd", ".", "Hd", ".", "H"}], "]"}], "/", 
       SuperscriptBox["Im1", "5"]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"J", "[", "6", "]"}], "=", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"Hu", ".", "Hu", ".", "Hu", ".", "Hd", ".", "H"}], "]"}], "/", 
       SuperscriptBox["Im1", "5"]}]}], ";", "\n", "\n", 
     RowBox[{"(*", 
      RowBox[{"real", " ", "quantities"}], "*)"}], "\n", 
     RowBox[{"rusol", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"ru", ",", "6", ",", "0"}], "]"}]}], ";", "\n", 
     RowBox[{"rdsol", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"rd", ",", "6", ",", "0"}], "]"}]}], ";", "\n", 
     RowBox[{"Do", "[", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ru", "[", "i", "]"}], "=", 
         RowBox[{"Max", "[", 
          RowBox[{"SolveValues", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Istep", "[", "i", "]"}], "@@", "rusol"}], ")"}], "==", 
              RowBox[{"Iu", "[", "i", "]"}]}], ")"}], ",", 
            RowBox[{"ru", "[", "i", "]"}]}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"rd", "[", "i", "]"}], "=", 
         RowBox[{"Max", "[", 
          RowBox[{"SolveValues", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Istep", "[", "i", "]"}], "@@", "rdsol"}], ")"}], "==", 
              RowBox[{"Id", "[", "i", "]"}]}], ")"}], ",", 
            RowBox[{"rd", "[", "i", "]"}]}], "]"}], "]"}]}], ";"}], "\n", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", "\n", "\n", 
     RowBox[{"(*", 
      RowBox[{"complex", " ", "quantities"}], "*)"}], "\n", 
     RowBox[{"Vsol", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"V", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Varray", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"3", ",", "3"}], "]"}], ",", 
        RowBox[{"V", "[", 
         RowBox[{"3", ",", "2"}], "]"}], ",", 
        RowBox[{"V", "[", 
         RowBox[{"3", ",", "1"}], "]"}], ",", 
        RowBox[{"V", "[", 
         RowBox[{"2", ",", "3"}], "]"}], ",", 
        RowBox[{"V", "[", 
         RowBox[{"2", ",", "2"}], "]"}], ",", 
        RowBox[{"V", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], ";", "\n", 
     RowBox[{"Jarray", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Jstep", "[", 
         RowBox[{"1", ",", "1"}], "]"}], ",", 
        RowBox[{"Jstep", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"Jstep", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"Jstep", "[", 
         RowBox[{"2", ",", "1"}], "]"}], ",", 
        RowBox[{"Jstep", "[", 
         RowBox[{"2", ",", "2"}], "]"}], ",", 
        RowBox[{"Jstep", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}], ";", "\n", 
     RowBox[{"Do", "[", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"Varray", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", 
         RowBox[{"First", "@", 
          RowBox[{"SolveValues", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Jarray", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "@@", 
                  RowBox[{"{", 
                   RowBox[{"ru", ",", "rd"}], "}"}]}], ")"}], "@@", 
                RowBox[{"Evaluate", "[", "Varray", "]"}]}], ")"}], "==", 
              RowBox[{"J", "[", "i", "]"}]}], ")"}], ",", 
            RowBox[{"Evaluate", "[", 
             RowBox[{"Varray", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}]}], ";"}], "\n",
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "=", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"V", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"3", ",", "2"}], "]"}], "\[Conjugate]"}]}], "-", 
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "\[Conjugate]"}]}]}], 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "\[Conjugate]"}]]}], ";", "\n", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "=", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"V", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[Conjugate]"}]}], "-", 
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "\[Conjugate]"}]}]}], 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Conjugate]"}]]}], ";", "\n", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "=", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"V", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[Conjugate]"}]}], "-", 
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"3", ",", "3"}], "]"}], "\[Conjugate]"}]}]}], 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Conjugate]"}]]}], ";", "\n", "\n", 
     RowBox[{"(*", "output", "*)"}], "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(Q\)]\) = \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"MQresult", "//", "N"}], "//", "Chop"}], "//", 
        "MatrixForm"}], ",", "\"\< v\>\""}], "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<(\!\(\*SubscriptBox[\(r\), \(u0\)]\), \!\(\*SubscriptBox[\(r\), \
\(u1\)]\), \!\(\*SubscriptBox[\(r\), \(u2\)]\), \!\(\*SubscriptBox[\(r\), \
\(u3\)]\), \!\(\*SubscriptBox[\(r\), \(u4\)]\), \!\(\*SubscriptBox[\(r\), \
\(u5\)]\)) = \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "rusol", "}"}], "//", "N"}], "//", "MatrixForm"}]}], 
      "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<(\!\(\*SubscriptBox[\(r\), \(d0\)]\), \!\(\*SubscriptBox[\(r\), \
\(d1\)]\), \!\(\*SubscriptBox[\(r\), \(d2\)]\), \!\(\*SubscriptBox[\(r\), \
\(d3\)]\), \!\(\*SubscriptBox[\(r\), \(d4\)]\), \!\(\*SubscriptBox[\(r\), \
\(d5\)]\)) = \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "rdsol", "}"}], "//", "N"}], "//", "MatrixForm"}]}], 
      "]"}], ";", "\n", 
     RowBox[{"Print", "[", "\"\<implying\>\"", "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", GridBox[{
           {
            "\"\<\!\(\*SubscriptBox[OverscriptBox[\(m\), \(~\)], \
\(u\)]\)\>\""},
           {"\"\<\!\(\*SubscriptBox[OverscriptBox[\(r\), \(~\)], \(u\)]\)\>\""}
          }], ")"}], "//", "MatrixForm"}], ",", "\"\< = \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"MQresult", "*", 
           RowBox[{"(", GridBox[{
              {
               RowBox[{"ru", "[", "5", "]"}], "0", "0"},
              {
               RowBox[{"ru", "[", "4", "]"}], 
               RowBox[{"ru", "[", "3", "]"}], "0"},
              {"0", 
               RowBox[{"ru", "[", "2", "]"}], 
               RowBox[{"ru", "[", "1", "]"}]},
              {"0", "0", 
               RowBox[{"ru", "[", "0", "]"}]}
             }], ")"}]}], "//", "N"}], "//", "Chop"}], "//", "MatrixForm"}], 
       ",", "\"\< v\>\""}], "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", GridBox[{
           {
            "\"\<\!\(\*SubscriptBox[OverscriptBox[\(m\), \(~\)], \
\(d\)]\)\>\""},
           {"\"\<\!\(\*SubscriptBox[OverscriptBox[\(r\), \(~\)], \(d\)]\)\>\""}
          }], ")"}], "//", "MatrixForm"}], ",", "\"\< = \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"MQresult", "*", 
           RowBox[{"(", GridBox[{
              {
               RowBox[{"rd", "[", "5", "]"}], "0", "0"},
              {
               RowBox[{"rd", "[", "4", "]"}], 
               RowBox[{"rd", "[", "3", "]"}], "0"},
              {"0", 
               RowBox[{"rd", "[", "2", "]"}], 
               RowBox[{"rd", "[", "1", "]"}]},
              {"0", "0", 
               RowBox[{"rd", "[", "0", "]"}]}
             }], ")"}]}], "//", "N"}], "//", "Chop"}], "//", "MatrixForm"}], 
       ",", "\"\< v\>\""}], "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*OverscriptBox[\(V\), \(~\)]\) = \>\"", ",", 
       RowBox[{
        RowBox[{"Vsol", "//", "N"}], "//", "MatrixForm"}]}], "]"}], ";"}]}], 
   "\n", "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GetStep", "::", "dims"}], "=", 
   "\"\<Wrong dimensions in matrix input.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetStep", "::", "usage"}], "=", 
   "\"\<GetStep[\!\(\*SubscriptBox[\(Y\), \(u\)]\),\!\(\*SubscriptBox[\(Y\), \
\(d\)]\),M/v] prints out the results of translating to the stepladder WB (N=1 \
VLQ). The (in general complex) inputs are the 4\[Times]3 Yukawa matrices \!\(\
\*SubscriptBox[\(Y\), \(u, d\)]\), and the 4\[Times]1 bare mass term vector \
in units of the Higgs VEV, M/v.\>\""}], ";"}]}], "Code",
 CellChangeTimes->{{3.943688747589617*^9, 3.943688845022805*^9}, {
   3.943689131610989*^9, 3.943689135634785*^9}, {3.943691574215587*^9, 
   3.94369167941636*^9}, {3.943691740296954*^9, 3.943691882586896*^9}, {
   3.943691921452082*^9, 3.943691937539592*^9}, 3.943691971869654*^9, {
   3.943696767647554*^9, 3.94369679777601*^9}, {3.943696877770858*^9, 
   3.943696909602017*^9}, {3.94369732901836*^9, 3.94369737666592*^9}, {
   3.943697697006187*^9, 3.943697717610361*^9}, {3.943697770061532*^9, 
   3.943697807521817*^9}, {3.94369998561351*^9, 3.943700016748071*^9}, {
   3.943700052316625*^9, 3.943700057692109*^9}, {3.943700093596693*^9, 
   3.943700151406013*^9}, {3.943700186014522*^9, 3.9437002042887697`*^9}, {
   3.943700239487631*^9, 3.943700303184087*^9}, {3.943700432388479*^9, 
   3.943700445409305*^9}, {3.94370061519073*^9, 3.943700617013429*^9}, {
   3.943700649351089*^9, 3.943700684981061*^9}, {3.943700908857382*^9, 
   3.943701039114039*^9}, {3.943701088860598*^9, 3.943701187259731*^9}, {
   3.9437017499102*^9, 3.943701790356298*^9}, {3.94370191981528*^9, 
   3.943702030920541*^9}, {3.943703678869348*^9, 3.943703680866646*^9}, {
   3.943703781747567*^9, 3.943704022839312*^9}, {3.943704062457999*^9, 
   3.943704062599387*^9}, {3.943704856115674*^9, 3.943704904787642*^9}, {
   3.943704939352431*^9, 3.943704940019864*^9}, {3.9437049753342237`*^9, 
   3.94370512268139*^9}, {3.943705154794731*^9, 3.943705301677391*^9}, {
   3.943705338908526*^9, 3.943705375052592*^9}, {3.943705460396355*^9, 
   3.943705547120149*^9}, {3.943705602254722*^9, 3.943705603069859*^9}, {
   3.943705648192387*^9, 3.943705728721012*^9}, {3.94370601184662*^9, 
   3.943706020403488*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"32074b16-897b-4914-a01e-98674358f163"]
}, Closed]],

Cell[CellGroupData[{

Cell["Function GetMinimal (converts to the minimal WB)", "Subsection",
 CellChangeTimes->{{3.9436264604220657`*^9, 
  3.943626519048229*^9}},ExpressionUUID->"76aee48d-d596-447e-8ddd-\
ca9cb13d3804"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "GetMinimal"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GetMinimal", "[", "n_", "]"}], "[", 
    RowBox[{"Yu_", ",", "Yd_", ",", "MQov_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\n", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Yu0", ",", "Yd0", ",", "MQ0", ",", "Am", ",", "Bm", ",", "Cm", ",", 
       "\n", "P", ",", "Qvec", ",", "PcoeffN0", ",", "MQresult", ",", "\n", 
       "duvec", ",", "ddvec", ",", "t13", ",", "t23", ",", "t12", ",", "d13", 
       ",", "sign", ",", "\n", "PcoeffN", ",", "numv", ",", "VmodN", ",", 
       "Vresult", ",", "\n", "yumodvec", ",", "ydmodvec", ",", "nummod", ",", 
       "\n", "TrPh", ",", "RHS", ",", "ans", ",", "phid", ",", "solre", ",", 
       "solim", ",", "\n", "findCoincidentSolutions", ",", 
       "coincidentSolution", ",", "\n", "phiAphiB", ",", "Bi", ",", "phasesu",
        ",", "phasesdhat", ",", "zu", ",", "zdhat"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"input", " ", "sanitization"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "=!=", "1"}], "&&", 
         RowBox[{"n", "=!=", "2"}], "&&", 
         RowBox[{"n", "=!=", "3"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{"GetMinimal", "::", "n"}], "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dimensions", "[", "Yu", "]"}], "=!=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "+", "n"}], ",", "3"}], "}"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dimensions", "[", "Yd", "]"}], "=!=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "+", "n"}], ",", "3"}], "}"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dimensions", "[", "MQov", "]"}], "=!=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "+", "n"}], ",", "n"}], "}"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{"GetMinimal", "::", "dims"}], "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Yu0", ",", "Yd0", ",", "MQ0"}], "}"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"SetAccuracy", "[", 
          RowBox[{"#", ",", "300"}], "]"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{"Yu", ",", "Yd", ",", "MQov"}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Hermitian", " ", "matrices"}], "*)"}], "\[IndentingNewLine]", 
      
      RowBox[{"Am", "=", 
       RowBox[{"Yu0", ".", 
        RowBox[{"Yu0", "\[ConjugateTranspose]"}]}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
        SubscriptBox["h", "u"], "/", 
        SuperscriptBox["v", "2"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Bm", "=", 
       RowBox[{"Yd0", ".", 
        RowBox[{"Yd0", "\[ConjugateTranspose]"}]}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
        SubscriptBox["h", "d"], "/", 
        SuperscriptBox["v", "2"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Cm", "=", 
       RowBox[{"MQ0", ".", 
        RowBox[{"MQ0", "\[ConjugateTranspose]"}]}]}], ";", 
      RowBox[{"(*", "H", "*)"}], "\n", "\n", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"projectors", " ", 
         SubscriptBox["P", 
          RowBox[{"4", ",", "5", ",", "6"}]]}], ",", " ", 
        SubscriptBox["P", "123"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\n", 
       RowBox[{
        RowBox[{"n", "==", "1"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", "4", "]"}], "=", 
          RowBox[{"Chop", "[", 
           RowBox[{"Cm", "/", 
            RowBox[{"Tr", "[", "Cm", "]"}]}], "]"}]}], ";"}], "\n", ",", "\n", 
        RowBox[{"n", "==", "2"}], ",", "\n", 
        RowBox[{
         RowBox[{"Qvec", "=", 
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "/@", 
            RowBox[{"dsol", "[", 
             RowBox[{
              RowBox[{"Tr", "[", "Cm", "]"}], ",", 
              RowBox[{"Tr", "[", 
               RowBox[{"Cm", ".", "Cm"}], "]"}]}], "]"}]}], "]"}]}], ";", 
         "\n", 
         RowBox[{"PcoeffN0", "=", 
          RowBox[{"Pcoeff", "@@", "Qvec"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"P", "[", "4", "]"}], "=", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"PcoeffN0", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", 
            RowBox[{"Hold", "/@", 
             RowBox[{"{", 
              RowBox[{"Cm", ",", 
               RowBox[{"Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"P", "[", "5", "]"}], "=", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"PcoeffN0", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ".", 
            RowBox[{"Hold", "/@", 
             RowBox[{"{", 
              RowBox[{"Cm", ",", 
               RowBox[{"Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
        ",", "\n", 
        RowBox[{"n", "==", "3"}], ",", "\n", 
        RowBox[{
         RowBox[{"Qvec", "=", 
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "/@", 
            RowBox[{"dsol", "[", 
             RowBox[{
              RowBox[{"Tr", "[", "Cm", "]"}], ",", 
              RowBox[{"Tr", "[", 
               RowBox[{"Cm", ".", "Cm"}], "]"}], ",", 
              RowBox[{"Tr", "[", 
               RowBox[{"Cm", ".", "Cm", ".", "Cm"}], "]"}]}], "]"}]}], 
           "]"}]}], ";", "\n", 
         RowBox[{"PcoeffN0", "=", 
          RowBox[{"Pcoeff", "@@", "Qvec"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"P", "[", "4", "]"}], "=", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"PcoeffN0", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", 
            RowBox[{"Hold", "/@", 
             RowBox[{"{", 
              RowBox[{"Cm", ",", 
               RowBox[{"Cm", ".", "Cm"}], ",", 
               RowBox[{"Cm", ".", "Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{"P", "[", "5", "]"}], "=", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"PcoeffN0", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ".", 
            RowBox[{"Hold", "/@", 
             RowBox[{"{", 
              RowBox[{"Cm", ",", 
               RowBox[{"Cm", ".", "Cm"}], ",", 
               RowBox[{"Cm", ".", "Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{"P", "[", "6", "]"}], "=", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"PcoeffN0", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ".", 
            RowBox[{"Hold", "/@", 
             RowBox[{"{", 
              RowBox[{"Cm", ",", 
               RowBox[{"Cm", ".", "Cm"}], ",", 
               RowBox[{"Cm", ".", "Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], 
         ";"}]}], "\n", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"P", "[", "123", "]"}], "=", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"3", "+", "n"}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"P", "[", "k", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "4", ",", 
              RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}]}], ",", "1*^-20"}], 
        "]"}]}], ";", "\n", "\n", 
      RowBox[{"(*", 
       RowBox[{"diagonal", " ", "elements"}], "*)"}], "\n", 
      RowBox[{"MQresult", "=", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], "~", "Join", "~", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"n", "==", "1"}], ",", 
           RowBox[{"{", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Tr", "[", "Cm", "]"}], "]"}], "}"}], ",", 
           RowBox[{
            RowBox[{"n", "==", "2"}], "||", 
            RowBox[{"n", "==", "3"}]}], ",", "Qvec"}], "]"}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"duvec", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"Abs", "/@", 
         RowBox[{"dsol", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am"}], "]"}], ",", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am"}], "]"}], ",", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am"}], "]"}]}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ddvec", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"Abs", "/@", 
         RowBox[{"dsol", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}], ",", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}], ",", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], "]"}]}], 
        "]"}]}], ";", "\n", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"projectors", " ", 
        SubscriptBox["P", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "*)"}], "\n", 
      RowBox[{"PcoeffN", "=", 
       RowBox[{"Pcoeff", "@@", "duvec"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], "=", 
       RowBox[{"ReleaseHold", "[", 
        RowBox[{
         RowBox[{"PcoeffN", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ".", 
         RowBox[{"Hold", "/@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}]}], "}"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "=", 
       RowBox[{"ReleaseHold", "[", 
        RowBox[{
         RowBox[{"PcoeffN", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ".", 
         RowBox[{"Hold", "/@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}]}], "}"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "=", 
       RowBox[{"ReleaseHold", "[", 
        RowBox[{
         RowBox[{"PcoeffN", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ".", 
         RowBox[{"Hold", "/@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "123", "]"}]}]}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\n", 
      RowBox[{"(*", 
       RowBox[{
       "mixing", " ", "angles", " ", "and", " ", "CPV", " ", "phase"}], 
       "*)"}], "\n", 
      RowBox[{"numv", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "1", "]"}], ".", "Bm"}], "]"}], ",", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "1", "]"}], ".", "Bm", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "2", "]"}], ".", "Bm"}], "]"}], ",", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "2", "]"}], ".", "Bm", ".", 
             RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], "}"}]}], 
        "}"}]}], ";", "\n", 
      RowBox[{"VmodN", "=", 
       RowBox[{
        RowBox[{"Vmod", "[", "numv", "]"}], "@@", "ddvec"}]}], ";", "\n", 
      RowBox[{"t13", "=", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"VmodN", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"VmodN", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "^", "2"}]}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t12", "=", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"VmodN", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "^", "2"}]}], 
           ")"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t23", "=", 
       RowBox[{"ArcSin", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "^", "2"}], "-", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "^", "2"}]}], 
           ")"}]}], "]"}], "]"}]}], ";", "\n", "\[IndentingNewLine]", 
      RowBox[{"sign", "=", 
       RowBox[{"Sign", "[", 
        RowBox[{"ComplexExpand", "[", 
         RowBox[{"Im", "[", 
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"P", "[", "1", "]"}], ".", "Bm", ".", 
            RowBox[{"P", "[", "2", "]"}], ".", "Bm", ".", 
            RowBox[{"P", "[", "3", "]"}], ".", "Bm"}], "]"}], "]"}], "]"}], 
        "]"}]}], ";", "\n", 
      RowBox[{"d13", "=", 
       RowBox[{"sign", "*", 
        RowBox[{"ArcCos", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Cos", "[", "t12", "]"}], " ", 
          RowBox[{"Cos", "[", "t23", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Csc", "[", "t12", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "t13", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "t23", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sec", "[", "t12", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sec", "[", "t23", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"VmodN", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "*", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "t12", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "t13", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", "t23", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sec", "[", "t12", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sec", "[", "t23", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "t12", "]"}], " ", 
          RowBox[{"Sin", "[", "t13", "]"}], " ", 
          RowBox[{"Sin", "[", "t23", "]"}]}], "]"}]}]}], ";", "\n", 
      RowBox[{"Vresult", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "t12", "]"}], "*", 
            RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "t12", "]"}], "*", 
            RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "t13", "]"}], "*", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "d13"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Sin", "[", "t12", "]"}]}], "*", 
             RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", "t12", "]"}], "*", 
             RowBox[{"Sin", "[", "t23", "]"}], "*", 
             RowBox[{"Sin", "[", "t13", "]"}], "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "d13"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "t12", "]"}], "*", 
             RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
            RowBox[{
             RowBox[{"Sin", "[", "t12", "]"}], "*", 
             RowBox[{"Sin", "[", "t23", "]"}], "*", 
             RowBox[{"Sin", "[", "t13", "]"}], "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "d13"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "t23", "]"}], "*", 
            RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "t12", "]"}], "*", 
             RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", "t12", "]"}], "*", 
             RowBox[{"Cos", "[", "t23", "]"}], "*", 
             RowBox[{"Sin", "[", "t13", "]"}], "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "d13"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", "t12", "]"}]}], "*", 
             RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
            RowBox[{
             RowBox[{"Sin", "[", "t12", "]"}], "*", 
             RowBox[{"Cos", "[", "t23", "]"}], "*", 
             RowBox[{"Sin", "[", "t13", "]"}], "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "d13"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", "t23", "]"}], "*", 
            RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}]}], "}"}]}], ";", "\n",
       "\n", 
      RowBox[{"(*", 
       RowBox[{
       "reconstructing", " ", "the", " ", "remaining", " ", "moduli"}], 
       "*)"}], "\n", 
      RowBox[{"Do", "[", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"yumodvec", "[", "k", "]"}], "=", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                 RowBox[{"P", "[", "1", "]"}], ".", "Am"}], "]"}], ",", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                 RowBox[{"P", "[", "2", "]"}], ".", "Am"}], "]"}], ",", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                 RowBox[{"P", "[", "3", "]"}], ".", "Am"}], "]"}]}], "}"}], 
             "]"}], "]"}], "/", "duvec"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"nummod", "[", "k", "]"}], "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
              RowBox[{"P", "[", "k", "]"}], ".", "Bm"}], "]"}], ",", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
              RowBox[{"P", "[", "k", "]"}], ".", "Bm", ".", 
              RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}], ",", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
              RowBox[{"P", "[", "k", "]"}], ".", "Bm", ".", 
              RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
              RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], "}"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{"ydmodvec", "[", "k", "]"}], "=", 
          RowBox[{
           RowBox[{"ydmod", "[", 
            RowBox[{"nummod", "[", "k", "]"}], "]"}], "@@", "ddvec"}]}], ";", 
         "\n", "\n", 
         RowBox[{"(*", 
          RowBox[{
          "reconstructing", " ", "the", " ", "remaining", " ", "phases"}], 
          "*)"}], " ", 
         RowBox[{"(*", 
          RowBox[{"convention", ":", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["z", "^"], "d"], " ", "has", " ", "N", " ", "less",
             " ", "phases", " ", 
            RowBox[{"w", ".", "r", ".", "t", ".", " ", 
             SubscriptBox["z", "u"]}]}]}], "*)"}], "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"TrPh", "[", "k", "]"}], "[", "1", "]"}], "=", 
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"P", "[", "k", "]"}], ".", 
            RowBox[{"(", 
             RowBox[{"Bm", ".", 
              RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], ")"}], ".", 
            RowBox[{"P", "[", "1", "]"}], ".", "Bm"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"TrPh", "[", "k", "]"}], "[", "2", "]"}], "=", 
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"P", "[", "k", "]"}], ".", 
            RowBox[{"(", 
             RowBox[{"Bm", ".", 
              RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], ")"}], ".", 
            RowBox[{"P", "[", "2", "]"}], ".", "Bm"}], "]"}]}], ";", "\n", 
         "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"RHS", "[", "k", "]"}], "[", "1", "]"}], "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
               RowBox[{"[", "kk", "]"}], "]"}], 
              RowBox[{
               RowBox[{"ddvec", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "^", "3"}], "*", 
              RowBox[{"ddvec", "[", 
               RowBox[{"[", "kk", "]"}], "]"}], "*", 
              RowBox[{"Abs", "[", 
               RowBox[{"Vresult", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "j"}], "]"}], "]"}], "]"}], 
              RowBox[{"Abs", "[", 
               RowBox[{"Vresult", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "kk"}], "]"}], "]"}], "]"}], "*", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Arg", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "kk"}], "]"}], "]"}], "]"}], "-", 
                  RowBox[{"Arg", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "j"}], "]"}], "]"}], "]"}], "-", 
                  RowBox[{
                   RowBox[{"phid", "[", "k", "]"}], "[", "kk", "]"}], "+", 
                  RowBox[{
                   RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                 ")"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], "->", 
            "0"}]}]}], ";", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"RHS", "[", "k", "]"}], "[", "2", "]"}], "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
               RowBox[{"[", "kk", "]"}], "]"}], 
              RowBox[{
               RowBox[{"ddvec", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "^", "3"}], "*", 
              RowBox[{"ddvec", "[", 
               RowBox[{"[", "kk", "]"}], "]"}], "*", 
              RowBox[{"Abs", "[", 
               RowBox[{"Vresult", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "j"}], "]"}], "]"}], "]"}], 
              RowBox[{"Abs", "[", 
               RowBox[{"Vresult", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "kk"}], "]"}], "]"}], "]"}], "*", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Arg", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "kk"}], "]"}], "]"}], "]"}], "-", 
                  RowBox[{"Arg", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "j"}], "]"}], "]"}], "]"}], "-", 
                  RowBox[{
                   RowBox[{"phid", "[", "k", "]"}], "[", "kk", "]"}], "+", 
                  RowBox[{
                   RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                 ")"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], "->", 
            "0"}]}]}], ";", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"ans", "[", "k", "]"}], "[", "1", "]"}], "=", 
          RowBox[{"ComplexExpand", "[", 
           RowBox[{
            RowBox[{"ReIm", "[", 
             RowBox[{"ComplexExpand", "[", 
              RowBox[{
               RowBox[{"RHS", "[", "k", "]"}], "[", "1", "]"}], "]"}], "]"}], 
            "//", "Simplify"}], "]"}]}], ";", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"ans", "[", "k", "]"}], "[", "2", "]"}], "=", 
          RowBox[{"ComplexExpand", "[", 
           RowBox[{
            RowBox[{"ReIm", "[", 
             RowBox[{"ComplexExpand", "[", 
              RowBox[{
               RowBox[{"RHS", "[", "k", "]"}], "[", "2", "]"}], "]"}], "]"}], 
            "//", "Simplify"}], "]"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"solre", "[", "k", "]"}], "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{"NSolve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ans", "[", "k", "]"}], "[", "1", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "==", 
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"TrPh", "[", "k", "]"}], "[", "1", "]"}], "]"}]}], "&&", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ans", "[", "k", "]"}], "[", "2", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "==", 
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"TrPh", "[", "k", "]"}], "[", "2", "]"}], "]"}]}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], ",", 
               RowBox[{
                RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}]}], "}"}], 
             ",", 
             RowBox[{"Method", "->", "\"\<Symbolic\>\""}]}], "]"}], "]"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{"solim", "[", "k", "]"}], "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{"NSolve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ans", "[", "k", "]"}], "[", "1", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "==", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"TrPh", "[", "k", "]"}], "[", "1", "]"}], "]"}]}], "&&", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ans", "[", "k", "]"}], "[", "2", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "==", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"TrPh", "[", "k", "]"}], "[", "2", "]"}], "]"}]}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], ",", 
               RowBox[{
                RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}]}], "}"}], 
             ",", 
             RowBox[{"Method", "->", "\"\<Symbolic\>\""}]}], "]"}], "]"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"findCoincidentSolutions", "[", "k", "]"}], "[", 
           RowBox[{"sol1_", ",", "sol2_"}], "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"val1", ",", "val2"}], "}"}], ",", "\n", 
            RowBox[{
             RowBox[{"val1", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], "/.", " ",
                  "sol1"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}], "/.", " ",
                  "sol1"}]}], "}"}]}], ";", 
             RowBox[{"val2", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], "/.", " ",
                  "sol2"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}], "/.", " ",
                  "sol2"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"MapThread", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"#1", "-", "#2"}], ",", 
                    RowBox[{"2", "*", "Pi"}], ",", 
                    RowBox[{"-", "Pi"}]}], "]"}], "]"}], "&"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"val1", ",", "val2"}], "}"}]}], "]"}], "]"}], "<",
                 "1*^-6"}], ",", "sol1", ",", "Nothing"}], "]"}]}]}], "\n", 
           "]"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"coincidentSolution", "[", "k", "]"}], "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Outer", "[", 
              RowBox[{
               RowBox[{"findCoincidentSolutions", "[", "k", "]"}], ",", 
               RowBox[{"solre", "[", "k", "]"}], ",", 
               RowBox[{"solim", "[", "k", "]"}], ",", "1"}], "]"}], ",", 
             "1"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"phiAphiB", "[", "k", "]"}], "[", "1", "]"}], "=", 
          RowBox[{"Arg", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "1", "]"}], ".", "Bm"}], "]"}], "]"}]}], ";", 
         "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"phiAphiB", "[", "k", "]"}], "[", "2", "]"}], "=", 
          RowBox[{"Arg", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "2", "]"}], ".", "Bm"}], "]"}], "]"}]}], ";", 
         "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"phiAphiB", "[", "k", "]"}], "[", "3", "]"}], "=", 
          RowBox[{"Arg", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
             RowBox[{"P", "[", "3", "]"}], ".", "Bm"}], "]"}], "]"}]}], ";", 
         "\n", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"Bi", "[", "k", "]"}], "[", "1", "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "*", 
                  RowBox[{"ddvec", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "*", 
                  RowBox[{"Abs", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "j"}], "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "j"}], "]"}], "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", 
              RowBox[{"coincidentSolution", "[", "k", "]"}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], "->", "0"}]}],
            "//", "Simplify"}]}], ";", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"Bi", "[", "k", "]"}], "[", "2", "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "*", 
                  RowBox[{"ddvec", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "*", 
                  RowBox[{"Abs", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "j"}], "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "j"}], "]"}], "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", 
              RowBox[{"coincidentSolution", "[", "k", "]"}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], "->", "0"}]}],
            "//", "Simplify"}]}], ";", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"Bi", "[", "k", "]"}], "[", "3", "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"ydmodvec", "[", "k", "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "*", 
                  RowBox[{"ddvec", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "*", 
                  RowBox[{"Abs", "[", 
                   RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "j"}], "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "j"}], "]"}], "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", 
              RowBox[{"coincidentSolution", "[", "k", "]"}]}], ")"}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], "->", "0"}]}],
            "//", "Simplify"}]}], ";", "\n", "\n", 
         RowBox[{
          RowBox[{"phasesu", "[", "k", "]"}], "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Bi", "[", "k", "]"}], "[", "1", "]"}], "]"}]}], "+", 
             
             RowBox[{
              RowBox[{"phiAphiB", "[", "k", "]"}], "[", "1", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Bi", "[", "k", "]"}], "[", "2", "]"}], "]"}]}], "+", 
             
             RowBox[{
              RowBox[{"phiAphiB", "[", "k", "]"}], "[", "2", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Bi", "[", "k", "]"}], "[", "3", "]"}], "]"}]}], "+", 
             
             RowBox[{
              RowBox[{"phiAphiB", "[", "k", "]"}], "[", "3", "]"}]}]}], 
           "}"}]}], ";", "\n", 
         RowBox[{
          RowBox[{"phasesdhat", "[", "k", "]"}], "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], ",", 
             RowBox[{
              RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}]}], "}"}], "/.", 
           RowBox[{"coincidentSolution", "[", "k", "]"}]}]}], ";", "\n", 
         RowBox[{
          RowBox[{"zu", "[", "k", "]"}], "=", 
          RowBox[{
           RowBox[{"yumodvec", "[", "k", "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", 
             RowBox[{"phasesu", "[", "k", "]"}]}], "]"}]}]}], ";", "\n", 
         RowBox[{
          RowBox[{"zdhat", "[", "k", "]"}], "=", 
          RowBox[{
           RowBox[{"ydmodvec", "[", "k", "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", 
             RowBox[{"phasesdhat", "[", "k", "]"}]}], "]"}]}]}], ";"}], "\n", 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "4", ",", 
          RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}], ";", "\n", "\n", 
      RowBox[{"(*", "output", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<M = \>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"MQresult", "//", "N"}], "//", "Chop"}], "//", 
         "MatrixForm"}], ",", "\"\< v\>\""}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(u\)]\) = \>\"", 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"duvec", "//", "N"}], "//", "DiagonalMatrix"}], "//", 
          "Chop"}], "//", "MatrixForm"}]}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(d\)]\) = \>\"", 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ddvec", "//", "N"}], "//", "DiagonalMatrix"}], "//", 
          "Chop"}], "//", "MatrixForm"}]}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*OverscriptBox[\(V\), \(^\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{"Vresult", "//", "N"}], "//", "MatrixForm"}]}], "]"}], ";", 
      "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<(\!\(\*SubsuperscriptBox[\(\[Theta]\), \(12\), \
OverscriptBox[\(V\), \(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(13\), \
OverscriptBox[\(V\), \(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(23\), \
OverscriptBox[\(V\), \(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Delta]\), \(13\), \
OverscriptBox[\(V\), \(^\)]]\)) = (\>\"", ",", 
        RowBox[{"t12", "//", "N"}], ",", "\"\<, \>\"", ",", 
        RowBox[{"t13", "//", "N"}], ",", "\"\<, \>\"", ",", 
        RowBox[{"t23", "//", "N"}], ",", "\"\<, \>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"d13", "/", "\[Pi]"}], "//", "Chop"}], "//", "N"}], ",", 
        "\"\< \[Pi])\>\""}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(z\), \(u\)]\) = \>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"zu", "[", "k", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "4", ",", 
               RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}], "//", "N"}], "//", 
          "Chop"}], "//", "MatrixForm"}]}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[OverscriptBox[\(z\), \(^\)], \(d\)]\) = \>\"", 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"zdhat", "[", "k", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "4", ",", 
               RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}], "//", "N"}], "//", 
          "Chop"}], "//", "MatrixForm"}]}], "]"}], ";"}]}], "\n", "\n", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetMinimal", "::", "n"}], "=", 
   "\"\<The number of VLQ doublets N must be 1, 2 or 3.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetMinimal", "::", "dims"}], "=", 
   "\"\<Wrong dimensions in matrix input.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetMinimal", "::", "usage"}], "=", 
   "\"\<GetMinimal[N][\!\(\*SubscriptBox[\(Y\), \
\(u\)]\),\!\(\*SubscriptBox[\(Y\), \(d\)]\),M/v] prints out the results of \
translating to the minimal WB, for N=1, N=2, or N=3 VLQs.\\nThe (in general \
complex) inputs are the (3+N)\[Times]3 Yukawa matrices \!\(\*SubscriptBox[\(Y\
\), \(u, d\)]\), and the (3+N)\[Times]N bare mass term matrix in units of the \
Higgs VEV, M/v.\>\""}], ";"}]}], "Code",
 CellChangeTimes->{{3.943615978323052*^9, 3.943615980462511*^9}, {
   3.943616021226235*^9, 3.94361609495345*^9}, {3.943616129373321*^9, 
   3.943616200094315*^9}, 3.943616258883506*^9, {3.943616290445546*^9, 
   3.94361638105899*^9}, {3.943616413798308*^9, 3.943616451021001*^9}, {
   3.943616522055443*^9, 3.943616728878089*^9}, {3.943616946177713*^9, 
   3.943616957518145*^9}, {3.943617120262735*^9, 3.943617177147393*^9}, {
   3.943617209785429*^9, 3.943617243725642*^9}, {3.943620183671057*^9, 
   3.943620381385987*^9}, {3.943620449160397*^9, 3.9436204859146*^9}, {
   3.943620568761895*^9, 3.943620589538116*^9}, {3.943620818836179*^9, 
   3.94362093911333*^9}, {3.943620993601694*^9, 3.943621056630859*^9}, {
   3.943621292607626*^9, 3.943621395942626*^9}, {3.943621440865575*^9, 
   3.943621660360162*^9}, {3.943621736139838*^9, 3.943621737493325*^9}, {
   3.943621773280302*^9, 3.943621783431036*^9}, {3.943621832359174*^9, 
   3.943621922006607*^9}, {3.943621991667856*^9, 3.943622008352455*^9}, {
   3.943622042916526*^9, 3.943622069529702*^9}, {3.943622156977737*^9, 
   3.943622181976264*^9}, {3.943622254878914*^9, 3.943622278946581*^9}, {
   3.943622321861254*^9, 3.943622331895802*^9}, {3.943622440764234*^9, 
   3.943622464533231*^9}, {3.943622558568649*^9, 3.943622616386573*^9}, {
   3.943622852342257*^9, 3.943622889863882*^9}, {3.9436229224239283`*^9, 
   3.943623028957104*^9}, {3.943623337713002*^9, 3.943623414971636*^9}, {
   3.943623550006835*^9, 3.943623601912455*^9}, {3.943624704584344*^9, 
   3.943624815619813*^9}, 3.943624858201406*^9, {3.943624898322612*^9, 
   3.943624913562212*^9}, {3.943625045397468*^9, 3.943625046693625*^9}, {
   3.943625116793875*^9, 3.943625154908974*^9}, {3.943625230861862*^9, 
   3.943625305973465*^9}, {3.943625381850675*^9, 3.943625481366924*^9}, {
   3.943625663259107*^9, 3.943625684659326*^9}, {3.943626206391657*^9, 
   3.943626311183881*^9}, {3.943626429709244*^9, 3.943626433768572*^9}, {
   3.94362669451882*^9, 3.943626807901241*^9}, {3.94362833214633*^9, 
   3.943628364420873*^9}, {3.9436284164320917`*^9, 3.943628421288828*^9}, {
   3.943683342643919*^9, 3.943683399054993*^9}, {3.943683444147592*^9, 
   3.943683455409423*^9}, {3.943683489959873*^9, 3.943683504245042*^9}, {
   3.94368376205669*^9, 3.943683776793168*^9}, {3.943683828268723*^9, 
   3.943684016668646*^9}, {3.943684112521774*^9, 3.943684124797048*^9}, {
   3.943684361469571*^9, 3.943684364404189*^9}, {3.943684433638453*^9, 
   3.943684450322068*^9}, {3.943684893096133*^9, 3.943684923127058*^9}, {
   3.943684966250599*^9, 3.943684989736433*^9}, {3.9436854271468773`*^9, 
   3.943685542206277*^9}, {3.943685708610914*^9, 3.943686197218253*^9}, {
   3.94368626605546*^9, 3.943686287590301*^9}, {3.943686366248358*^9, 
   3.943686388334635*^9}, {3.943686430867301*^9, 3.943686696418621*^9}, {
   3.94370366865419*^9, 3.943703673213238*^9}, {3.943706893764151*^9, 
   3.943706914082518*^9}, {3.94370738336514*^9, 3.94370739587619*^9}, {
   3.943729134651202*^9, 3.943729169835223*^9}, {3.943729201663382*^9, 
   3.943729245355522*^9}, {3.943729275540853*^9, 3.94372932936747*^9}, {
   3.943729460624065*^9, 3.943729463467299*^9}, {3.943729677281679*^9, 
   3.9437298217540493`*^9}, {3.943729918489924*^9, 3.943729977893889*^9}, {
   3.943730036041378*^9, 3.943730072042884*^9}, {3.94385740168396*^9, 
   3.943857944638313*^9}, {3.943859068200254*^9, 3.9438591040559187`*^9}, {
   3.943859185229089*^9, 3.943859186091421*^9}, {3.94385933941203*^9, 
   3.943859341184937*^9}, 3.943859875633255*^9, {3.943859915338886*^9, 
   3.943859918061805*^9}, {3.943861432392077*^9, 3.943861486472231*^9}, {
   3.943861988901359*^9, 3.943862005997048*^9}, {3.943862061519825*^9, 
   3.9438621215939198`*^9}, {3.943862494236479*^9, 3.943862496703624*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7717be41-3330-47fa-bd33-60ab0ddd6cf8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example input (runs automatically)", "Section",
 CellChangeTimes->{{3.943683181241769*^9, 3.943683192889936*^9}, {
  3.943863036380561*^9, 
  3.94386303848623*^9}},ExpressionUUID->"e7e400bc-d4a1-4d8a-89b0-\
8605e7ad5c56"],

Cell[CellGroupData[{

Cell["Example Input (N=1, plausible benchmark)", "Subsection",
 CellChangeTimes->{{3.943616242593147*^9, 3.943616247233172*^9}, {
  3.943686723320446*^9, 3.943686724113487*^9}, {3.943686774513778*^9, 
  3.943686776178824*^9}, {3.943862429811936*^9, 
  3.943862446807558*^9}},ExpressionUUID->"118910d3-bd93-40af-b1d5-\
c2b7f2bd7850"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "Yutest"}], ";", 
  RowBox[{"Clear", "@", "Ydtest"}], ";", 
  RowBox[{"Clear", "@", "MQtest"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Yutest", ",", "Ydtest", ",", "MQtest"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.200192221540064219450599792751594200597576643983786035311943243587\
386561942745208298866073054661265251983703445270511683445761113821674888969276\
744198404427218984969649603979080993270591284383401377983124902470990491565316\
9155120849609375`298.75949461583286", "-", 
          RowBox[{
          "0.24247965886526025294703059636346776775016049597410076787272117801\
749347045164644772337879549060966831414291647245114543030693861294214500964746\
052133004622412290939048627962712434050323769253474444525242592618496928480453\
789234161376953125`298.84411708244517", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.244278465460456485772989722659660053139035924032055383637847\
025871213633405455809834476229890324117247516979438775418470370606644624601425\
474298002182438814305375945887205365727652107438034740076893830407200880472373\
6830055713653564453125`298.81581275843826"}], "-", 
          RowBox[{
          "0.22809427689496558828809385128564637299191459612125584202425845560\
770259125209367183966278375747651096153451721891997213883261345083356358577076\
733624649852302922277431486150511623334376932608773312985417369702645373763516\
54529571533203125`298.78465316467543", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.157101818514528149466785697123751149123133896689707830236389\
756792066756238457292575622216656637555869874450489381654299736327290342161573\
867967692169663259237959625989158022887597451994366932505331480030008606263436\
377048492431640625`298.7353834715467"}], "+", 
          RowBox[{
          "0.10121212834789244828957118345118358590947972679910166598468014248\
360551098817379676525073495289682233702340842954325605122343263746461613296390\
600453179569750908919992544260601739681649777934579689797622847891034325584769\
24896240234375`298.5413002057502", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.209161922759079469560475464812600440986310748458036621491360752544\
676614250499546517154038263315562806594806037472130845007648218418001137849044\
650955248254760821520006832638071879719770708751970934684283331961296426015906\
035900115966796875`298.7729508878957", "+", 
          RowBox[{
          "0.21697768554926363744695494934934328309725813932102777468792169165\
709202140210032050019312134732442310099578546251424497099032492717225506031589\
491190743906075739919312383242207109546901372592664965915920660677329578902572\
3934173583984375`298.7875439588268", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.244278050944703101168649967596445405025216540281784619894047319566\
725552162609439551086634611483744452201743336245287705317274894415265372441388\
343197540282449527284743803498864911742813153681448028534117788979074248345568\
77613067626953125`298.8075328225086", "-", 
          RowBox[{
          "0.20683818087958747918950297849928312986940568913136574881664844625\
866746762535119308293716191114917104567561193961463067488404611772235838350914\
553246867515719481334934427962727394035768959299243668382983774023387013585306\
704044342041015625`298.7366132136405", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.099462449318331521890960468018933352466715889053959372394170\
194920975145875782053554247449615346901433829891016185889430722811708532011328\
569023462312689509803373330147700055174690459893175085515429345583982012612977\
99646854400634765625`298.52650294412945"}], "-", 
          RowBox[{
          "0.14349936221767188920479923052144363206443857472746588709752064319\
098477744036276121707208085870536112840674368805248140250543346310275749190579\
028414944034390850603997115830109389270003897960334415806471497489837929606437\
68310546875`298.68870242171806", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.241704809760827666213755454665899538680734295426475497923776398156\
162484966147261039963616850440911165979877900934702394919593312860595128475631\
699635840990111910733795617355869448736120543380986739126492501839038595790043\
47324371337890625`298.82892292387555", "-", 
          RowBox[{
          "0.24427847280575657771916387931993417530767373692658596922913700127\
227855928193801824687293963004678032427911507865947073474800490848119609472111\
407811437783929454904726109866997175344812791111418848535863368454101873794570\
56522369384765625`298.82534437181016", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.239675068969833371197007355623829618101625464323460289158273\
252606492505832951350062173151070031808264500381556808248224666953540150250075\
453281795181540480636676731282879132807520889642161476677014592118197811032587\
1966779232025146484375`298.786057991923"}], "-", 
          RowBox[{
          "0.24424450073440023224643070640885917826503230607187261310092585383\
670934505184073099580872588244981842744052347041138960588459804847989097913859\
731650865816939737800450638162681780545483568453185791238824187132649967679753\
89957427978515625`298.80241472915213", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.089300431776067673859379437354422911594001870276279509524809029035\
556259916764853089425405999276537023564988530731472218018762432482026089507822\
031075594223154489876524802744080613812953911144921353981729339466255623847246\
1700439453125`298.4604563018125", "-", 
          RowBox[{
          "0.17953320527675297973474773198035460672429105725021149312917463831\
250858452500153131907865267597305105780953403897388839372205457649346038043955\
904499694334314201597386674613784828096459514660491324500313226053549442440271\
3775634765625`298.7820613094669", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.244271157756603350553250848814196232545477063710776525033914\
554283180311645924629637517506165926198187153430930027095191935923169204183938\
017686196488921178569087165519234000937861030324422792196661750885322561543944\
175355136394500732421875`298.8258264712467"}], "-", 
          RowBox[{
          "0.24427847151053915271726918454696135320368725330852572112516758912\
037682375881067496430972111260372193035108370534882776579777152456264130960048\
195032393769338139551705762659107581031179296239441343062404055075376163586042\
821407318115234375`298.8323710688456", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.242705861826375133433927820929167201095407485644808158263931\
849411665204961707615416469494297207259459703331300728816594678023597380636813\
295484007657562377317655049043717440161969493804282838950647435694030207287141\
82041585445404052734375`298.7984937378132"}], "+", 
          RowBox[{
          "0.24414635251270677395367926976718863894250160916641644958862954306\
482217628496480883638071120108607612527251366334087343430958049902282295076537\
825270008711304930933716058782338769845172613171899330362923929982343906885944\
306850433349609375`298.79455141045713", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.179674537518673007633338469689255027754086662465326445673103\
807086081184632508524689773806842161500683756534028955694173993743342603475345\
747243748796522058850810639130989004726395951282903214315730955341621211118763\
31269741058349609375`298.7802519221027"}], "-", 
          RowBox[{
          "0.08848487565606741818318076902623235261604132091270956868376144716\
874838157226194035813516332659172273066852376939747446565560918215773330901692\
970449888654485506446810036106950653662970713691495946995324572981189703568816\
18499755859375`298.45800741162253", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.084227909020681401718491294086266806777260972899739313337796488831\
509069782290172385916452953464019302125763934765635199834113978951736148847182\
28668081252408228465355932712554931640625`298.3543845177819", "-", 
          RowBox[{
          "0.07953861725328794731430218404390018650798508691574064349899768678\
793557897305959951040063433393990595393145773732033080036156927562243407716009\
203911600167202777811326086521148681640625`298.3295065351094", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.085329082424377299730934664332106987042002045619472894100233489733\
514052846351793940436141861010603777996466153373144598711137628277569489805066\
439702674330192166962660849094390869140625`298.317974514284", "-", 
          RowBox[{
          "0.08272095303851205799294631809954066294068270459852583465700984002\
633112828301597684651601549044175136303307532285666183066437779870743216993470\
882381078723710743361152708530426025390625`298.30449296809775", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.100537353277561427382932073901098431034157664117470284106677241133\
419861542401089128967251520961842050240536561351611582674456034074437048540524\
4190768581091788291814737021923065185546875`298.4168248368116", "-", 
          RowBox[{
          "0.07956026177593602994855024885858493068004851869694791615214204587\
708601537715453394112759383870020942430285347451468099360110320316152937371819\
201493872153463371432735584676265716552734375`298.3151935923096", " ", 
           "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.079730149152894647796943345585846281238555412602665999717992872596\
208753713749060696541802082668289077494639806455204656961953911025876033842347\
4067770513329378445632755756378173828125`298.3229499596645", "+", 
          RowBox[{
          "0.07953906400297173925555848104295538691283878296767611708926239874\
513737022258744391141593656729608127971008391818398160251516479139520846783497\
44965852874400979999336414039134979248046875`298.321907859131", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.082683973043009844107664410484748356009849449574658452206879841863\
598243259455130865904179065652048869911636066632608354696109189679968734497936\
8740227609890780513524077832698822021484375`298.296596700726", "+", 
          RowBox[{
          "0.08059355072542476752286975269917832901338581750195101949786840299\
516911905121969666760918466583736176960663246448754549001114326070164677566967\
496337435594710996156209148466587066650390625`298.28547565399765", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.079538647866517616773071633274129655121059450305573375603029096621\
255017317387334091609937610781989356828585482525249141348011335410615635741801\
5473599581799390989544917829334735870361328125`298.30751464411384", "+", 
          RowBox[{
          "0.09495977356691233093887594116765212923126251371872503903363193268\
930702709461943788734903166585557525717040049348753066241147444177740087017626\
97946813229776807929738424718379974365234375`298.3844761106446", " ", 
           "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.082207745775974997142069326876794617060256087906405488043888\
499011195886011673572641256933717000127231744634726782956259662671706513302327\
583932356536156049742203322239220142364501953125`298.3303278638549"}], "+", 
          RowBox[{
          "0.07962506861093532429851348057776748412168635661383976942271584335\
177196497729816900232944089680782556613518633905319772801312668069121975490871\
380432000847804374643601477146148681640625`298.3164649438684", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", 
           "0.0795833166132374924165509592386980756109235805331671994937328732\
260034400424435943671350242680959406503721542452211088104244750743977787112916\
236038351325277062642271630465984344482421875`298.27416332224317"}], "+", 
          RowBox[{
          "0.07953862197265198484346546989908735718576173347577333512488792624\
190652454908174171734552685340708510429712844241048078364447270073405666622739\
1081680497819661468383856117725372314453125`298.27391935040043", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.079539224608729847101718798300125977792640512240673410185065\
871492493528141951336210253286404934762245317370242134478241342542198813857354\
4061134777682919860808397061191499233245849609375`298.30167655423867"}], "+", 
          
          RowBox[{
          "0.08702589885473352416068539095010762686351355123599426523893333908\
913683942203442937223982657580084704998216171882361902900192024126947670580786\
9583268743252091326212394051253795623779296875`298.3407437189337", " ", 
           "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.079538688356084344843478979645653111551906004565204044473299871353\
403491697265009538421052106456566568267048586209395943448273005925792756090359\
6309049845558547531254589557647705078125`298.31500058048573", "+", 
          RowBox[{
          "0.08238895844819951846104277458268093923059626452225127140375739158\
075658629926558369120131119839697998368086231908769907649532693660589228184132\
7824676302071793543291278183460235595703125`298.3302911681621", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.079538637163628661713548067796034491786515432025774252147638543904\
851369243692781285383660581095235368202943942940768111779763658874361695079859\
0893578765559368548565544188022613525390625`298.27293131670586", "+", 
          RowBox[{
          "0.07953859842362976545444868452271699729610990893888451029666966171\
829686084394558388004111054224758947267963972644683937502013832439074816865975\
89314036138574692813563160598278045654296875`298.2729311051789", " ", 
           "\[ImaginaryI]"}]}], ",", 
         RowBox[{
         "0.087929771132827172325189523032781346074593108227280623536848157281\
011953841600493331818531341486105991378499826229444830535220535710688623799060\
454309939327544043408124707639217376708984375`298.34424789308184", "+", 
          RowBox[{
          "0.07953860539571296037505826854570672505198810719127853717586864615\
493845653830001077323810799916483478541809757848283938508345822327605409969628\
1778596185230156834222725592553615570068359375`298.30068992225875", " ", 
           "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "4.2053132317810619259940379050211303259137648534438462687413099295597\
045656354201784610056100378421364067135382140954352747641564747027587145566940\
3076171875`299.3721853185062", "-", 
         RowBox[{
         "4.221426957467665844068029113940769242325493830804566357809687627950\
879693927090350586127405264757153910905059957946357240832213619796675629913806\
915283203125`299.37341000278593", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4.2072906507813054429228808329226184270846907388877437777739396806737\
604214097106666237088345349045041362002382028428999760638617999575217254459857\
940673828125`299.3725546787425", "+", 
         RowBox[{
         "3.953252609616332997101628052700095394586081487151270478521961051393\
418902316226535516373253960370275206964530903671825590173227737977867946028709\
41162109375`299.3459331157148", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "-", "3.6945534005369759811440330156695511783246636504340381836343334\
970447160744056609610326352312642882875235782329405428633939401095176435774192\
21401214599609375`299.3148123455071"}], "+", 
         RowBox[{
         "4.241091223043938263703195510230097548532504812584228670585289092073\
566862689876098586168676255069225338041305902955519641084336512903973925858736\
0382080078125`299.3773926898189", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4.2469047699585432021714213166067857000067450491974638406073216231162\
460187383296027420504069954978170054478477514307843687646482067066244781017303\
466796875`299.3775107572572", "+", 
         RowBox[{
         "3.689236188495157692175103202332297331903176867812798921041652657697\
989287085433254881750485636510551388726378597439879702957199469892657361924648\
284912109375`299.31424601573053", " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.928464356086708*^9, 3.9284643845009413`*^9}, 
   3.928476630076087*^9, 3.928484954591785*^9, {3.943624987059061*^9, 
   3.943624991409605*^9}, {3.94368673089909*^9, 3.943686743479759*^9}, {
   3.94370224439588*^9, 3.943702260713951*^9}, 3.943872801068838*^9, 
   3.9438785749682703`*^9, 3.94387879021064*^9, 3.9438790495944*^9, 
   3.943879122797468*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"365b85c2-1ad4-425f-b8d8-ff9ad81f4666"]
}, Closed]],

Cell[CellGroupData[{

Cell["Example Input (N=2, arbitrary)", "Subsection",
 CellChangeTimes->{{3.943616242593147*^9, 3.943616247233172*^9}, {
  3.943686723320446*^9, 3.943686724113487*^9}, {3.943686774513778*^9, 
  3.943686776178824*^9}, {3.943862278462138*^9, 3.943862278632442*^9}, {
  3.943862423442411*^9, 
  3.94386243648661*^9}},ExpressionUUID->"2a9e7638-34aa-4504-a95a-\
96318567d790"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "Yutest2"}], ";", 
  RowBox[{"Clear", "@", "Ydtest2"}], ";", 
  RowBox[{"Clear", "@", "MQtest2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Yutest2", ",", "Ydtest2", ",", "MQtest2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5522559395809008`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.25164352111400023`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.24774515403841835`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.10247207245094692`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.1710298320991157`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.3623393695710935`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.11118227336958197`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.6447001298746804`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.6235456099110641`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.03226997139626864`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.571264886701095`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.6483309866000582`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.6173059679411623`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.9512563765695519`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.7300498284477841`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.1474132449743113`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.5220893421505224`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.49189328570645996`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.11782469264978346`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.989889548052644`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.8752689231582578`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.6056885998197232`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.6707783269046799`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.32639206549612587`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9032451731267046`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.07033424513840014`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.5472331868899387`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.43212231006852386`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.9428873083751768`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5761865340470964`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9298141496102938`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5698882213263365`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.9984619288962193`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5387566565693402`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.5724557551113214`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.8885443139370159`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5099876960822034`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5880238973599441`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.8942894409429916`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.648062467552236`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.40604792737877826`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.2169503363039902`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.22229116885555644`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.6802385149079309`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.2787415676745655`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.46104159313450466`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.8718807265099124`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5763286687405227`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.3396270455870656`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.8159218156058319`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.7281335912668638`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.9463589703865105`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.07037329362361744`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.08083516398013102`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.6363866516091778`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.14371951480007517`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.41995297769168216`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.10874342684557714`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.6108592372050006`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.7466260283720063`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3.8039815014987113`"}], "+", 
          RowBox[{"7.488774551200152`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"33.21314973300798`", "\[VeryThinSpace]", "-", 
          RowBox[{"7.99061215223972`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9.358539764655774`"}], "-", 
          RowBox[{"39.19638571039526`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"13.323210018111553`", "\[VeryThinSpace]", "-", 
          RowBox[{"14.724985680509434`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"16.403948699062283`", "\[VeryThinSpace]", "-", 
          RowBox[{"11.617779018546074`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"11.683960424222363`", "\[VeryThinSpace]", "-", 
          RowBox[{"24.500288470135857`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13.11056212736922`"}], "-", 
          RowBox[{"37.607580207391976`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3.4044956912090356`"}], "-", 
          RowBox[{"5.833080764040943`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "18.108842566252505`"}], "-", 
          RowBox[{"32.38325515745686`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "33.65413063977067`"}], "-", 
          RowBox[{"4.724755747135163`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.943686784435473*^9, 3.943686784673703*^9}, {
  3.943688916063589*^9, 3.943688925615834*^9}, {3.943702266009988*^9, 
  3.943702271834523*^9}, {3.94385928660005*^9, 3.943859317242901*^9}, {
  3.943862293602847*^9, 3.943862302676702*^9}, {3.943862390240878*^9, 
  3.943862418551826*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"59cc0231-d250-4d57-acb8-f876fc21c016"]
}, Closed]],

Cell[CellGroupData[{

Cell["Example Input (N=3, arbitrary)", "Subsection",
 CellChangeTimes->{{3.943616242593147*^9, 3.943616247233172*^9}, {
  3.943686723320446*^9, 3.943686724113487*^9}, {3.943686774513778*^9, 
  3.943686783666849*^9}, {3.943862427476781*^9, 
  3.943862438774714*^9}},ExpressionUUID->"1a6d87b2-5432-42df-a2fe-\
a7d4cf3a34b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "Yutest3"}], ";", 
  RowBox[{"Clear", "@", "Ydtest3"}], ";", 
  RowBox[{"Clear", "@", "MQtest3"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Yutest3", ",", "Ydtest3", ",", "MQtest3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.6675008139237844`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.9123813015054802`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.44010839227396326`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.1431892040923175`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.0033989794100246495`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.4784293085532201`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.32574509814408814`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.25820535438955394`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.030651740561286722`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.3154594905232577`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.6334630474989491`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.38887945151783954`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.4115409420364671`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.2473326543962986`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.19800024050647225`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.1498773902178101`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.00602465850916345`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.7585387146504521`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.7686592851487157`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5836516782886123`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.5893413295365202`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.3507334639547133`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.9337762881189724`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.9656115392850233`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.6074655967596225`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.2690631619799082`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.936801216169397`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.08268221615985305`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.21886633038452485`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5483305472833735`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.6672977737372976`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.3116062707020497`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.24823501934584646`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.8782395194425585`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.45194194655262443`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.7281362773982532`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.8038721098331345`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.9149749785835244`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.3877866072897318`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.14534897011136616`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.9128680703248411`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.7961842745431142`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.30940319095597224`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.12572422062560684`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.7352225540347517`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.6456477934937577`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.5982735945268001`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.8177400961843049`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.7198501824125811`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.8454796954774129`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.062085017831482237`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.06776764124935952`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.7814537898607452`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.07267075751728291`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9133745004664067`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.460655332930608`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.06176935526580829`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.715243658459108`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.055110223277139436`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.09852650812565233`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.03781599398980062`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.006623046376207586`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.4097740784995114`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.5724297204414237`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.7870007309039089`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.7838716560678212`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.001526140389019659`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.3977149992349409`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.7922916512036615`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.2402407515635292`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.8194661207166434`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.7219164553401174`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28.71735313343899`"}], "+", 
          RowBox[{"16.305596922008732`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "31.075908939818305`"}], "-", 
          RowBox[{"2.2360842178873668`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"11.270967201208492`", "\[VeryThinSpace]", "-", 
          RowBox[{"35.84769236375453`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "39.29401898441867`"}], "-", 
          RowBox[{"4.751621398919838`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "39.537184047935355`"}], "-", 
          RowBox[{"30.207336655563935`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"2.8154633663356634`", "\[VeryThinSpace]", "+", 
          RowBox[{"31.58109037838807`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "31.018690999814922`"}], "+", 
          RowBox[{"0.9942152319095641`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "9.925323578280569`"}], "+", 
          RowBox[{"9.328578113771528`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"20.61313352361711`", "\[VeryThinSpace]", "+", 
          RowBox[{"35.98464855985816`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "17.768569019041763`"}], "+", 
          RowBox[{"24.075517308879625`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.33188959853221434`", "\[VeryThinSpace]", "-", 
          RowBox[{"32.69893113387792`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"0.9933421460214475`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.635661473105543`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"39.12976777926639`", "\[VeryThinSpace]", "-", 
          RowBox[{"15.928321307292407`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"2.1197057671227526`", "\[VeryThinSpace]", "-", 
          RowBox[{"27.628306618509853`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "12.438444734910576`"}], "+", 
          RowBox[{"29.86613686024802`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3.513450460117838`"}], "+", 
          RowBox[{"20.340498815719286`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"37.774490571923195`", "\[VeryThinSpace]", "+", 
          RowBox[{"2.45654829933828`", " ", "\[ImaginaryI]"}]}], ",", 
         RowBox[{"10.006503899927964`", "\[VeryThinSpace]", "-", 
          RowBox[{"31.124015994281237`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.943686784435473*^9, 3.943686784673703*^9}, {
  3.943688916063589*^9, 3.943688925615834*^9}, {3.943702266009988*^9, 
  3.943702271834523*^9}, {3.94385928660005*^9, 3.943859317242901*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b1f6222f-a5db-42be-9e03-e2e140ff28f6"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example usage: Stepladder WB", "Section",
 CellChangeTimes->{{3.92846420561287*^9, 3.9284642059917736`*^9}, {
   3.943614965120734*^9, 3.94361496546041*^9}, {3.9436867116878777`*^9, 
   3.943686713553319*^9}, {3.9438622459283323`*^9, 3.943862249248582*^9}, 
   3.943863028086344*^9},ExpressionUUID->"86c75e0b-666c-4ed4-bb4c-\
607066ef0a2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GetStep"}]], "Input",
 CellChangeTimes->{{3.9436866519547453`*^9, 3.943686652145645*^9}, {
  3.9436888675686083`*^9, 3.943688868734661*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"b757a708-4742-4a77-bb17-ff58131187bf"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetStep[\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\),\
\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\),M/v] prints out the results of \
translating to the stepladder WB (N=1 VLQ). The (in general complex) inputs \
are the 4\[Times]3 Yukawa matrices \\!\\(\\*SubscriptBox[\\(Y\\), \\(u, d\\)]\
\\), and the 4\[Times]1 bare mass term vector in units of the Higgs VEV, M/v.\
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"GetStep", "[", 
                    RowBox[{"Yu_", ",", "Yd_", ",", "MQov_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"Yu0", ",", "Yd0", ",", "MQ0", ",", "Mu0", ",", 
                    "Md0", ",", "Hu", ",", "Hd", ",", "H", ",", "Im1", ",", 
                    "Iu", ",", "Id", ",", "J", ",", "MQresult", ",", "ru", 
                    ",", "rd", ",", "rusol", ",", "rdsol", ",", "Vsol", ",", 
                    "V", ",", "Varray", ",", "Jarray"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Dimensions", "[", "Yu", "]"}], "=!=", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "3"}], "}"}]}], "||", 
                    RowBox[{
                    RowBox[{"Dimensions", "[", "Yd", "]"}], "=!=", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "3"}], "}"}]}], "||", 
                    RowBox[{
                    RowBox[{"Dimensions", "[", "MQov", "]"}], "=!=", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "1"}], "}"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"GetStep", "::", "dims"}], "MessageName"], "]"}], 
                    ";", 
                    RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Yu0", ",", "Yd0", ",", "MQ0"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"SetAccuracy", "[", 
                    RowBox[{"#1", ",", "300"}], "]"}], "&"}], ")"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{"Yu", ",", "Yd", ",", "MQov"}], "}"}]}]}], ";", 
                    RowBox[{"Mu0", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{"Yu0", ",", "MQ0", ",", "2"}], "]"}]}], ";", 
                    RowBox[{"Md0", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{"Yd0", ",", "MQ0", ",", "2"}], "]"}]}], ";", 
                    RowBox[{"Hu", "=", 
                    RowBox[{"Mu0", ".", 
                    RowBox[{"ConjugateTranspose", "[", "Mu0", "]"}]}]}], ";", 
                    
                    RowBox[{"Hd", "=", 
                    RowBox[{"Md0", ".", 
                    RowBox[{"ConjugateTranspose", "[", "Md0", "]"}]}]}], ";", 
                    
                    RowBox[{"H", "=", 
                    RowBox[{"MQ0", ".", 
                    RowBox[{"ConjugateTranspose", "[", "MQ0", "]"}]}]}], ";", 
                    
                    RowBox[{"Im1", "=", 
                    RowBox[{"Re", "[", 
                    RowBox[{"Tr", "[", "H", "]"}], "]"}]}], ";", 
                    RowBox[{"MQresult", "=", 
                    SqrtBox["Im1"]}], ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Iu", "[", "i", "]"}], "=", 
                    RowBox[{"Re", "[", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"H", ".", 
                    RowBox[{"MatrixPower", "[", 
                    RowBox[{"Hu", ",", 
                    RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}], 
                    SuperscriptBox["Im1", 
                    RowBox[{"2", "+", "i"}]]], "]"}]}], ";"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Id", "[", "i", "]"}], "=", 
                    RowBox[{"Re", "[", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"H", ".", 
                    RowBox[{"MatrixPower", "[", 
                    RowBox[{"Hd", ",", 
                    RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}], 
                    SuperscriptBox["Im1", 
                    RowBox[{"2", "+", "i"}]]], "]"}]}], ";"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"J", "[", "1", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"Hu", ".", "Hd", ".", "H"}], "]"}], 
                    SuperscriptBox["Im1", "3"]]}], ";", 
                    RowBox[{
                    RowBox[{"J", "[", "2", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"Hu", ".", "Hd", ".", "Hd", ".", "H"}], "]"}], 
                    SuperscriptBox["Im1", "4"]]}], ";", 
                    RowBox[{
                    RowBox[{"J", "[", "3", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"Hu", ".", "Hd", ".", "Hd", ".", "Hd", ".", "H"}],
                     "]"}], 
                    SuperscriptBox["Im1", "5"]]}], ";", 
                    RowBox[{
                    RowBox[{"J", "[", "4", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"Hu", ".", "Hu", ".", "Hd", ".", "H"}], "]"}], 
                    SuperscriptBox["Im1", "4"]]}], ";", 
                    RowBox[{
                    RowBox[{"J", "[", "5", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"Hu", ".", "Hu", ".", "Hd", ".", "Hd", ".", "H"}],
                     "]"}], 
                    SuperscriptBox["Im1", "5"]]}], ";", 
                    RowBox[{
                    RowBox[{"J", "[", "6", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Tr", "[", 
                    RowBox[{"Hu", ".", "Hu", ".", "Hu", ".", "Hd", ".", "H"}],
                     "]"}], 
                    SuperscriptBox["Im1", "5"]]}], ";", 
                    RowBox[{"rusol", "=", 
                    RowBox[{"Array", "[", 
                    RowBox[{"ru", ",", "6", ",", "0"}], "]"}]}], ";", 
                    RowBox[{"rdsol", "=", 
                    RowBox[{"Array", "[", 
                    RowBox[{"rd", ",", "6", ",", "0"}], "]"}]}], ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"ru", "[", "i", "]"}], "=", 
                    RowBox[{"Max", "[", 
                    RowBox[{"SolveValues", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Istep", "[", "i", "]"}], "@@", "rusol"}], 
                    "\[Equal]", 
                    RowBox[{"Iu", "[", "i", "]"}]}], ",", 
                    RowBox[{"ru", "[", "i", "]"}]}], "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"rd", "[", "i", "]"}], "=", 
                    RowBox[{"Max", "[", 
                    RowBox[{"SolveValues", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Istep", "[", "i", "]"}], "@@", "rdsol"}], 
                    "\[Equal]", 
                    RowBox[{"Id", "[", "i", "]"}]}], ",", 
                    RowBox[{"rd", "[", "i", "]"}]}], "]"}], "]"}]}], ";"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", 
                    RowBox[{"Vsol", "=", 
                    RowBox[{"Array", "[", 
                    RowBox[{"V", ",", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"Varray", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], ",", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "2"}], "]"}], ",", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], ",", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], ",", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], ",", 
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], ";", 
                    RowBox[{"Jarray", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Jstep", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"Jstep", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], ",", 
                    RowBox[{"Jstep", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], ",", 
                    RowBox[{"Jstep", "[", 
                    RowBox[{"2", ",", "1"}], "]"}], ",", 
                    RowBox[{"Jstep", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], ",", 
                    RowBox[{"Jstep", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}], ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Evaluate", "[", 
                    
                    RowBox[{"Varray", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}], "=", 
                    RowBox[{"First", "[", 
                    RowBox[{"SolveValues", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"Jarray", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "@@", 
                    RowBox[{"{", 
                    RowBox[{"ru", ",", "rd"}], "}"}]}], ")"}], "@@", 
                    RowBox[{"Evaluate", "[", "Varray", "]"}]}], "\[Equal]", 
                    RowBox[{"J", "[", "i", "]"}]}], ",", 
                    RowBox[{"Evaluate", "[", 
                    
                    RowBox[{"Varray", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], "]"}]}], ";"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "1"}], "]"}], "=", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "2"}], "]"}]}], " ", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "2"}], "]"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], " ", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "]"}]]}], ";", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "=", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "2"}], "]"}]}], " ", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "2"}], "]"}], " ", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]]}], ";", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "=", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "1"}], "]"}]}], " ", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], " ", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]]}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*SubscriptBox[\\(M\\), \\(Q\\)]\\) = \"", ",", 
                    
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", "MQresult", "]"}], "]"}], "]"}], ",", 
                    "\" v\""}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"(\\!\\(\\*SubscriptBox[\\(r\\), \\(u0\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(u1\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(u2\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \\(u3\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(u4\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(u5\\)]\\)) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"{", "rusol", "}"}], "]"}], "]"}]}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"(\\!\\(\\*SubscriptBox[\\(r\\), \\(d0\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(d1\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(d2\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \\(d3\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(d4\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(d5\\)]\\)) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"{", "rdsol", "}"}], "]"}], "]"}]}], "]"}], ";", 
                    RowBox[{"Print", "[", "\"implying\"", "]"}], ";", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"{", 
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(m\\), \\(~\\)], \
\\(u\\)]\\)\"", "}"}], ",", 
                    
                    RowBox[{"{", 
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(r\\), \\(~\\)], \
\\(u\\)]\\)\"", "}"}]}], "}"}], "]"}], ",", "\" = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"MQresult", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ru", "[", "5", "]"}], ",", "0", ",", "0"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ru", "[", "4", "]"}], ",", 
                    RowBox[{"ru", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"ru", "[", "2", "]"}], ",", 
                    RowBox[{"ru", "[", "1", "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"ru", "[", "0", "]"}]}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "]"}], ",", "\" v\""}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"{", 
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(m\\), \\(~\\)], \
\\(d\\)]\\)\"", "}"}], ",", 
                    
                    RowBox[{"{", 
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(r\\), \\(~\\)], \
\\(d\\)]\\)\"", "}"}]}], "}"}], "]"}], ",", "\" = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"MQresult", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rd", "[", "5", "]"}], ",", "0", ",", "0"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rd", "[", "4", "]"}], ",", 
                    RowBox[{"rd", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"rd", "[", "2", "]"}], ",", 
                    RowBox[{"rd", "[", "1", "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"rd", "[", "0", "]"}]}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "]"}], ",", "\" v\""}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*OverscriptBox[\\(V\\), \\(~\\)]\\) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"N", "[", "Vsol", "]"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`GetStep\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetStep[\\!\\(\\*SubscriptBox[\\(Y\\), \\(u\\)]\\),\
\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\),M/v] prints out the results of \
translating to the stepladder WB (N=1 VLQ). The (in general complex) inputs \
are the 4\[Times]3 Yukawa matrices \\!\\(\\*SubscriptBox[\\(Y\\), \\(u, d\\)]\
\\), and the 4\[Times]1 bare mass term vector in units of the Higgs VEV, M/v.\
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetStep[\!\(\*SubscriptBox[\(Y\), \(u\)]\),\!\(\*SubscriptBox[\(Y\), \(d\
\)]\),M/v] prints out the results of translating to the stepladder WB (N=1 \
VLQ). The (in general complex) inputs are the 4\[Times]3 Yukawa matrices \!\(\
\*SubscriptBox[\(Y\), \(u, d\)]\), and the 4\[Times]1 bare mass term vector \
in units of the Higgs VEV, M/v.", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`GetStep, {$CellContext`GetStep[
         Pattern[$CellContext`Yu, 
          Blank[]], 
         Pattern[$CellContext`Yd, 
          Blank[]], 
         Pattern[$CellContext`MQov, 
          Blank[]]] :> 
       Module[{$CellContext`Yu0, $CellContext`Yd0, $CellContext`MQ0, \
$CellContext`Mu0, $CellContext`Md0, $CellContext`Hu, $CellContext`Hd, \
$CellContext`H, $CellContext`Im1, $CellContext`Iu, $CellContext`Id, \
$CellContext`J, $CellContext`MQresult, $CellContext`ru, $CellContext`rd, \
$CellContext`rusol, $CellContext`rdsol, $CellContext`Vsol, $CellContext`V, \
$CellContext`Varray, $CellContext`Jarray}, If[
           Or[
           Dimensions[$CellContext`Yu] =!= {4, 3}, 
            Dimensions[$CellContext`Yd] =!= {4, 3}, 
            Dimensions[$CellContext`MQov] =!= {4, 1}], Message[
             MessageName[$CellContext`GetStep, "dims"]]; 
           Abort[]]; {$CellContext`Yu0, $CellContext`Yd0, $CellContext`MQ0} = 
          Map[SetAccuracy[#, 
             300]& , {$CellContext`Yu, $CellContext`Yd, $CellContext`MQov}]; \
$CellContext`Mu0 = 
          Join[$CellContext`Yu0, $CellContext`MQ0, 2]; $CellContext`Md0 = 
          Join[$CellContext`Yd0, $CellContext`MQ0, 2]; $CellContext`Hu = 
          Dot[$CellContext`Mu0, 
            ConjugateTranspose[$CellContext`Mu0]]; $CellContext`Hd = 
          Dot[$CellContext`Md0, 
            ConjugateTranspose[$CellContext`Md0]]; $CellContext`H = 
          Dot[$CellContext`MQ0, 
            ConjugateTranspose[$CellContext`MQ0]]; $CellContext`Im1 = Re[
            Tr[$CellContext`H]]; $CellContext`MQresult = 
          Sqrt[$CellContext`Im1]; Do[$CellContext`Iu[$CellContext`i] = Re[Tr[
                Dot[$CellContext`H, 
                 
                 MatrixPower[$CellContext`Hu, 
                  1 + $CellContext`i]]]/$CellContext`Im1^(
               2 + $CellContext`i)]; Null, {$CellContext`i, 0, 5}]; 
         Do[$CellContext`Id[$CellContext`i] = Re[Tr[
                Dot[$CellContext`H, 
                 
                 MatrixPower[$CellContext`Hd, 
                  1 + $CellContext`i]]]/$CellContext`Im1^(
               2 + $CellContext`i)]; 
           Null, {$CellContext`i, 0, 5}]; $CellContext`J[1] = Tr[
             
             Dot[$CellContext`Hu, $CellContext`Hd, \
$CellContext`H]]/$CellContext`Im1^3; $CellContext`J[2] = Tr[
             
             Dot[$CellContext`Hu, $CellContext`Hd, $CellContext`Hd, \
$CellContext`H]]/$CellContext`Im1^4; $CellContext`J[3] = Tr[
             
             Dot[$CellContext`Hu, $CellContext`Hd, $CellContext`Hd, \
$CellContext`Hd, $CellContext`H]]/$CellContext`Im1^5; $CellContext`J[4] = Tr[
             
             Dot[$CellContext`Hu, $CellContext`Hu, $CellContext`Hd, \
$CellContext`H]]/$CellContext`Im1^4; $CellContext`J[5] = Tr[
             
             Dot[$CellContext`Hu, $CellContext`Hu, $CellContext`Hd, \
$CellContext`Hd, $CellContext`H]]/$CellContext`Im1^5; $CellContext`J[6] = Tr[
             
             Dot[$CellContext`Hu, $CellContext`Hu, $CellContext`Hu, \
$CellContext`Hd, $CellContext`H]]/$CellContext`Im1^5; $CellContext`rusol = 
          Array[$CellContext`ru, 6, 0]; $CellContext`rdsol = 
          Array[$CellContext`rd, 6, 0]; 
         Do[$CellContext`ru[$CellContext`i] = Max[
              SolveValues[Apply[
                 $CellContext`Istep[$CellContext`i], $CellContext`rusol] == \
$CellContext`Iu[$CellContext`i], 
               $CellContext`ru[$CellContext`i]]]; \
$CellContext`rd[$CellContext`i] = Max[
              SolveValues[Apply[
                 $CellContext`Istep[$CellContext`i], $CellContext`rdsol] == \
$CellContext`Id[$CellContext`i], 
               $CellContext`rd[$CellContext`i]]]; 
           Null, {$CellContext`i, 0, 5}]; $CellContext`Vsol = 
          Array[$CellContext`V, {3, 3}]; $CellContext`Varray = {
            $CellContext`V[3, 3], 
            $CellContext`V[3, 2], 
            $CellContext`V[3, 1], 
            $CellContext`V[2, 3], 
            $CellContext`V[2, 2], 
            $CellContext`V[1, 3]}; $CellContext`Jarray = {
            $CellContext`Jstep[1, 1], 
            $CellContext`Jstep[1, 2], 
            $CellContext`Jstep[1, 3], 
            $CellContext`Jstep[2, 1], 
            $CellContext`Jstep[2, 2], 
            $CellContext`Jstep[3, 1]}; Do[Evaluate[
              Part[$CellContext`Varray, $CellContext`i]] = First[
              SolveValues[Apply[
                 Apply[
                  
                  Part[$CellContext`Jarray, $CellContext`i], \
{$CellContext`ru, $CellContext`rd}], 
                 
                 Evaluate[$CellContext`Varray]] == \
$CellContext`J[$CellContext`i], 
               Evaluate[
                Part[$CellContext`Varray, $CellContext`i]]]]; 
           Null, {$CellContext`i, 6}]; $CellContext`V[
           2, 1] = ((-$CellContext`V[2, 2]) Conjugate[
               $CellContext`V[3, 2]] - $CellContext`V[2, 3] Conjugate[
              $CellContext`V[3, 3]])/Conjugate[
            $CellContext`V[3, 1]]; $CellContext`V[
           1, 2] = ((-$CellContext`V[2, 2]) Conjugate[
               $CellContext`V[2, 3]] - $CellContext`V[3, 2] Conjugate[
              $CellContext`V[3, 3]])/Conjugate[
            $CellContext`V[1, 3]]; $CellContext`V[
           1, 1] = ((-$CellContext`V[2, 1]) Conjugate[
               $CellContext`V[2, 3]] - $CellContext`V[3, 1] Conjugate[
              $CellContext`V[3, 3]])/Conjugate[
            $CellContext`V[1, 3]]; 
         Print["\!\(\*SubscriptBox[\(M\), \(Q\)]\) = ", 
           MatrixForm[
            Chop[
             N[$CellContext`MQresult]]], " v"]; 
         Print["(\!\(\*SubscriptBox[\(r\), \(u0\)]\), \
\!\(\*SubscriptBox[\(r\), \(u1\)]\), \!\(\*SubscriptBox[\(r\), \(u2\)]\), \
\!\(\*SubscriptBox[\(r\), \(u3\)]\), \!\(\*SubscriptBox[\(r\), \(u4\)]\), \
\!\(\*SubscriptBox[\(r\), \(u5\)]\)) = ", 
           MatrixForm[
            N[{$CellContext`rusol}]]]; 
         Print["(\!\(\*SubscriptBox[\(r\), \(d0\)]\), \
\!\(\*SubscriptBox[\(r\), \(d1\)]\), \!\(\*SubscriptBox[\(r\), \(d2\)]\), \
\!\(\*SubscriptBox[\(r\), \(d3\)]\), \!\(\*SubscriptBox[\(r\), \(d4\)]\), \
\!\(\*SubscriptBox[\(r\), \(d5\)]\)) = ", 
           MatrixForm[
            N[{$CellContext`rdsol}]]]; Print["implying"]; Print[
           
           MatrixForm[{{
             "\!\(\*SubscriptBox[OverscriptBox[\(m\), \(~\)], \(u\)]\)"}, {
             "\!\(\*SubscriptBox[OverscriptBox[\(r\), \(~\)], \(u\)]\)"}}], 
           " = ", 
           MatrixForm[
            Chop[
             N[$CellContext`MQresult {{
                 $CellContext`ru[5], 0, 0}, {
                 $CellContext`ru[4], 
                 $CellContext`ru[3], 0}, {0, 
                 $CellContext`ru[2], 
                 $CellContext`ru[1]}, {0, 0, 
                 $CellContext`ru[0]}}]]], " v"]; Print[
           
           MatrixForm[{{
             "\!\(\*SubscriptBox[OverscriptBox[\(m\), \(~\)], \(d\)]\)"}, {
             "\!\(\*SubscriptBox[OverscriptBox[\(r\), \(~\)], \(d\)]\)"}}], 
           " = ", 
           MatrixForm[
            Chop[
             N[$CellContext`MQresult {{
                 $CellContext`rd[5], 0, 0}, {
                 $CellContext`rd[4], 
                 $CellContext`rd[3], 0}, {0, 
                 $CellContext`rd[2], 
                 $CellContext`rd[1]}, {0, 0, 
                 $CellContext`rd[0]}}]]], " v"]; 
         Print["\!\(\*OverscriptBox[\(V\), \(~\)]\) = ", 
           MatrixForm[
            N[$CellContext`Vsol]]]; Null]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> "Global`GetStep"|>, 
   False]]], "Output",
 CellChangeTimes->{{3.943686652397854*^9, 3.943686663321082*^9}, 
   3.94368670161176*^9, 3.943688869008198*^9, 3.94370609011286*^9, 
   3.9438622165132504`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"a699fb59-a654-47b0-ac82-bde633137c6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetStep", "[", 
  RowBox[{"Yutest", ",", "Ydtest", ",", "MQtest"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"in", " ", "units", " ", "of", " ", "v"}], " ", "=", " ", 
    RowBox[{"174", " ", "GeV"}]}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{{3.943688882142818*^9, 3.9436888830555353`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"32c21ffe-b2de-4799-bd15-0a8d2a5f2f63"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(Q\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox["11.494252873563218`",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" v\"\>"}],
  SequenceForm["\!\(\*SubscriptBox[\(M\), \(Q\)]\) = ", 
   MatrixForm[11.494252873563218`], " v"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135676673*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"14a54181-7fa1-4745-9157-b1ea560430ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(r\\), \\(u0\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(u1\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(u2\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \\(u3\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(u4\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(u5\\)]\\)) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.03240166473955959`", "0.015406920744037505`", 
        "0.08033024217153377`", "0.0000783731590395858`", 
        "0.00029869000616923987`", "0.000012191010069123499`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "(\!\(\*SubscriptBox[\(r\), \(u0\)]\), \!\(\*SubscriptBox[\(r\), \(u1\)]\), \
\!\(\*SubscriptBox[\(r\), \(u2\)]\), \!\(\*SubscriptBox[\(r\), \(u3\)]\), \
\!\(\*SubscriptBox[\(r\), \(u4\)]\), \!\(\*SubscriptBox[\(r\), \(u5\)]\)) = ", 
   MatrixForm[{{0.03240166473955959, 0.015406920744037505`, 
    0.08033024217153377, 0.0000783731590395858, 0.00029869000616923987`, 
    0.000012191010069123499`}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135678236*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"e166b7a3-6412-448e-9919-e5810f44ec99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(r\\), \\(d0\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(d1\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(d2\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \\(d3\\)]\\), \
\\!\\(\\*SubscriptBox[\\(r\\), \\(d4\\)]\\), \\!\\(\\*SubscriptBox[\\(r\\), \
\\(d5\\)]\\)) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.03529415630243903`", "0.0001157993723538923`", 
        "0.0013324385406551246`", "0.00030096351541923546`", 
        "3.2232129889848264`*^-8", "1.2598423308391623`*^-6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "(\!\(\*SubscriptBox[\(r\), \(d0\)]\), \!\(\*SubscriptBox[\(r\), \(d1\)]\), \
\!\(\*SubscriptBox[\(r\), \(d2\)]\), \!\(\*SubscriptBox[\(r\), \(d3\)]\), \
\!\(\*SubscriptBox[\(r\), \(d4\)]\), \!\(\*SubscriptBox[\(r\), \(d5\)]\)) = ", 
   MatrixForm[{{0.03529415630243903, 0.0001157993723538923, 
    0.0013324385406551246`, 0.00030096351541923546`, 3.2232129889848264`*^-8, 
    1.2598423308391623`*^-6}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135680172*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"68910a41-7789-496b-a430-17a220a065cf"],

Cell[BoxData["\<\"implying\"\>"], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135681274*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"8284c80f-7fb1-40e9-866e-78bdf1d2c1d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(m\\), \\(~\\)], \
\\(u\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(r\\), \\(~\\)], \
\\(u\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.0001401265525186609`", "0", "0"},
       {"0.0034332184617154003`", "0.0009008409085009861`", "0"},
       {"0", "0.9233361169141812`", "0.17709104303491383`"},
       {"0", "0", "0.3724329280409148`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" v\"\>"}],
  SequenceForm[
   MatrixForm[{{"\!\(\*SubscriptBox[OverscriptBox[\(m\), \(~\)], \(u\)]\)"}, {
     "\!\(\*SubscriptBox[OverscriptBox[\(r\), \(~\)], \(u\)]\)"}}], " = ", 
   MatrixForm[{{0.0001401265525186609, 0, 0}, {
     0.0034332184617154003`, 0.0009008409085009861, 0}, {
     0, 0.9233361169141812, 0.17709104303491383`}, {
     0, 0, 0.3724329280409148}}], " v"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135682335*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"33a37a79-4527-40b9-9dc1-59cc74304a5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(m\\), \\(~\\)], \
\\(d\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(r\\), \\(~\\)], \
\\(d\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.000014480946331484622`", "0", "0"},
       {"3.704842516074513`*^-7", "0.0034593507519452347`", "0"},
       {"0", "0.015315385524771546`", "0.0013310272684355436`"},
       {"0", "0", "0.4056799574992992`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" v\"\>"}],
  SequenceForm[
   MatrixForm[{{"\!\(\*SubscriptBox[OverscriptBox[\(m\), \(~\)], \(d\)]\)"}, {
     "\!\(\*SubscriptBox[OverscriptBox[\(r\), \(~\)], \(d\)]\)"}}], " = ", 
   MatrixForm[{{0.000014480946331484622`, 0, 0}, {
     3.704842516074513*^-7, 0.0034593507519452347`, 0}, {
     0, 0.015315385524771546`, 0.0013310272684355436`}, {
     0, 0, 0.4056799574992992}}], " v"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135683847*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"ad8fda7b-08a0-468f-a3e5-ba21c836c840"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(V\\), \\(~\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"0.9827048483935159`", "\[VeryThinSpace]", "+", 
         RowBox[{"5.568277441476262`*^-6", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.18004409644975583`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.00040164688288766393`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.043266110931047784`"}], "+", 
         RowBox[{"0.0017850969570388012`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0.18497285188916895`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0001398372135839494`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.9533088427103299`"}], "+", 
         RowBox[{"0.008125172908994654`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.23583735962704283`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.03608318568497801`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{
         RowBox[{"-", "0.00809401182081997`"}], "+", 
         RowBox[{"0.0032699227906731066`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.15030973082032129`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.19007150972616996`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.47823807463529217`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.8440923791611041`", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*OverscriptBox[\(V\), \(~\)]\) = ", 
   MatrixForm[{{
      Complex[0.9827048483935159, 5.568277441476262*^-6], 
      Complex[0.18004409644975583`, 0.00040164688288766393`], 
      Complex[-0.043266110931047784`, 0.0017850969570388012`]}, {
      Complex[0.18497285188916895`, 0.0001398372135839494], 
      Complex[-0.9533088427103299, 0.008125172908994654], 
      Complex[0.23583735962704283`, 0.03608318568497801]}, {
      Complex[-0.00809401182081997, 0.0032699227906731066`], 
      Complex[0.15030973082032129`, 0.19007150972616996`], 
      Complex[0.47823807463529217`, 0.8440923791611041]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.943700243982725*^9, 3.943700268637743*^9}, 
   3.943700306761833*^9, 3.943700447985757*^9, 3.943700655447*^9, 
   3.943700687632664*^9, {3.943700953815312*^9, 3.943700968007057*^9}, {
   3.943701028294179*^9, 3.943701043209012*^9}, 3.943701204640703*^9, 
   3.943701953306849*^9, 3.9437020352827463`*^9, 3.943703684223089*^9, 
   3.943703914761019*^9, {3.943704014575712*^9, 3.943704025302049*^9}, 
   3.94370407109271*^9, 3.943705383672009*^9, {3.9437054798696957`*^9, 
   3.9437055493186*^9}, 3.9437056103966837`*^9, 3.943705734935021*^9, 
   3.9437060240614448`*^9, 3.9437060929481*^9, 3.943857222514385*^9, 
   3.943860259279215*^9, 3.9438728147951593`*^9, 3.9438788025147753`*^9, 
   3.943879135685225*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"d5e10319-d56d-45ca-80ab-3ed1ce6ba1a6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example usage: Minimal WB", "Section",
 CellChangeTimes->{{3.92846420561287*^9, 3.9284642059917736`*^9}, {
   3.943614965120734*^9, 3.94361496546041*^9}, {3.9436867116878777`*^9, 
   3.943686713553319*^9}, {3.9438622459283323`*^9, 3.94386226063415*^9}, 
   3.943863032188826*^9},ExpressionUUID->"412fadc9-7ef8-4d32-8c88-\
86629524f860"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GetMinimal"}]], "Input",
 CellChangeTimes->{{3.9436866519547453`*^9, 3.943686652145645*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"3deb3a27-e814-47cd-bae4-ebeb4b421b4c"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetMinimal[N][\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\),\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\),M/v] prints out the \
results of translating to the minimal WB, for N=1, N=2, or N=3 VLQs.\\nThe \
(in general complex) inputs are the (3+N)\[Times]3 Yukawa matrices \
\\!\\(\\*SubscriptBox[\\(Y\\), \\(u, d\\)]\\), and the (3+N)\[Times]N bare \
mass term matrix in units of the Higgs VEV, M/v.\"\>", "InformationUsageText",
             
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  
                  StyleBox["\<\" SubValue Definitions\"\>", 
                   "InformationRowLabel",
                   StripOnInput->False],
                  "\"SubValues\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "SubValues", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{
                    RowBox[{"GetMinimal", "[", "n_", "]"}], "[", 
                    RowBox[{"Yu_", ",", "Yd_", ",", "MQov_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"Yu0", ",", "Yd0", ",", "MQ0", ",", "Am", ",", 
                    "Bm", ",", "Cm", ",", "P", ",", "Qvec", ",", "PcoeffN0", 
                    ",", "MQresult", ",", "duvec", ",", "ddvec", ",", "t13", 
                    ",", "t23", ",", "t12", ",", "d13", ",", "sign", ",", 
                    "PcoeffN", ",", "numv", ",", "VmodN", ",", "Vresult", ",",
                     "yumodvec", ",", "ydmodvec", ",", "nummod", ",", "TrPh", 
                    ",", "RHS", ",", "ans", ",", "phid", ",", "solre", ",", 
                    "solim", ",", "findCoincidentSolutions", ",", 
                    "coincidentSolution", ",", "phiAphiB", ",", "Bi", ",", 
                    "phasesu", ",", "phasesdhat", ",", "zu", ",", "zdhat"}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", "=!=", "1"}], "&&", 
                    RowBox[{"n", "=!=", "2"}], "&&", 
                    RowBox[{"n", "=!=", "3"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"GetMinimal", "::", "n"}], "MessageName"], "]"}], 
                    ";", 
                    RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Dimensions", "[", "Yu", "]"}], "=!=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", "+", "n"}], ",", "3"}], "}"}]}], "||", 
                    RowBox[{
                    RowBox[{"Dimensions", "[", "Yd", "]"}], "=!=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", "+", "n"}], ",", "3"}], "}"}]}], "||", 
                    RowBox[{
                    RowBox[{"Dimensions", "[", "MQov", "]"}], "=!=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", "+", "n"}], ",", "n"}], "}"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"GetMinimal", "::", "dims"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Yu0", ",", "Yd0", ",", "MQ0"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"SetAccuracy", "[", 
                    RowBox[{"#1", ",", "300"}], "]"}], "&"}], ")"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{"Yu", ",", "Yd", ",", "MQov"}], "}"}]}]}], ";", 
                    RowBox[{"Am", "=", 
                    RowBox[{"Yu0", ".", 
                    RowBox[{"ConjugateTranspose", "[", "Yu0", "]"}]}]}], ";", 
                    
                    RowBox[{"Bm", "=", 
                    RowBox[{"Yd0", ".", 
                    RowBox[{"ConjugateTranspose", "[", "Yd0", "]"}]}]}], ";", 
                    
                    RowBox[{"Cm", "=", 
                    RowBox[{"MQ0", ".", 
                    RowBox[{"ConjugateTranspose", "[", "MQ0", "]"}]}]}], ";", 
                    
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"P", "[", "4", "]"}], "=", 
                    RowBox[{"Chop", "[", 
                    FractionBox["Cm", 
                    RowBox[{"Tr", "[", "Cm", "]"}]], "]"}]}], ";"}], ",", 
                    RowBox[{"n", "\[Equal]", "2"}], ",", 
                    RowBox[{
                    RowBox[{"Qvec", "=", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"Abs", "/@", 
                    RowBox[{"dsol", "[", 
                    RowBox[{
                    RowBox[{"Tr", "[", "Cm", "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"Cm", ".", "Cm"}], "]"}]}], "]"}]}], "]"}]}], ";", 
                    RowBox[{"PcoeffN0", "=", 
                    RowBox[{"Pcoeff", "@@", "Qvec"}]}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "4", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN0", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{"Cm", ",", 
                    RowBox[{"Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "5", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN0", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{"Cm", ",", 
                    RowBox[{"Cm", ".", "Cm"}]}], "}"}]}]}], "]"}]}], ";"}], 
                    ",", 
                    RowBox[{"n", "\[Equal]", "3"}], ",", 
                    RowBox[{
                    RowBox[{"Qvec", "=", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"Abs", "/@", 
                    RowBox[{"dsol", "[", 
                    RowBox[{
                    RowBox[{"Tr", "[", "Cm", "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"Cm", ".", "Cm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"Cm", ".", "Cm", ".", "Cm"}], "]"}]}], "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"PcoeffN0", "=", 
                    RowBox[{"Pcoeff", "@@", "Qvec"}]}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "4", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN0", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{"Cm", ",", 
                    RowBox[{"Cm", ".", "Cm"}], ",", 
                    RowBox[{"Cm", ".", "Cm", ".", "Cm"}]}], "}"}]}]}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "5", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN0", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{"Cm", ",", 
                    RowBox[{"Cm", ".", "Cm"}], ",", 
                    RowBox[{"Cm", ".", "Cm", ".", "Cm"}]}], "}"}]}]}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "6", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN0", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{"Cm", ",", 
                    RowBox[{"Cm", ".", "Cm"}], ",", 
                    RowBox[{"Cm", ".", "Cm", ".", "Cm"}]}], "}"}]}]}], 
                    "]"}]}], ";"}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], "=", 
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"3", "+", "n"}], "]"}], "-", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"k", "=", "4"}], 
                    RowBox[{"3", "+", "n"}]], 
                    RowBox[{"P", "[", "k", "]"}]}]}], ",", 
                    FractionBox["1", "100000000000000000000"]}], "]"}]}], ";", 
                    RowBox[{"MQresult", "=", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "1"}], ",", 
                    RowBox[{"{", 
                    SqrtBox[
                    RowBox[{"Tr", "[", "Cm", "]"}]], "}"}], ",", 
                    RowBox[{"n", "\[Equal]", "3"}], ",", "Qvec"}], "]"}]}], 
                    "]"}], "]"}]}], ";", 
                    RowBox[{"duvec", "=", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"Abs", "/@", 
                    RowBox[{"dsol", "[", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am"}], "]"}]}], 
                    "]"}]}], "]"}]}], ";", 
                    RowBox[{"ddvec", "=", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"Abs", "/@", 
                    RowBox[{"dsol", "[", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], 
                    "]"}]}], "]"}]}], ";", 
                    RowBox[{"PcoeffN", "=", 
                    RowBox[{"Pcoeff", "@@", "duvec"}]}], ";", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}]}], "}"}]}]}], "]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}]}], "}"}]}]}], "]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{"P", "[", "3", "]"}], "=", 
                    RowBox[{"ReleaseHold", "[", 
                    RowBox[{
                    
                    RowBox[{"PcoeffN", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ".", 
                    RowBox[{"Hold", "/@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "123", "]"}]}]}], "}"}]}]}], "]"}]}], 
                    ";", 
                    RowBox[{"numv", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], ".", "Bm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], ".", "Bm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], 
                    "}"}]}], "}"}]}], ";", 
                    RowBox[{"VmodN", "=", 
                    RowBox[{
                    RowBox[{"Vmod", "[", "numv", "]"}], "@@", "ddvec"}]}], 
                    ";", 
                    RowBox[{"t13", "=", 
                    RowBox[{"ArcCos", "[", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"]}]], "]"}]}], ";", 
                    RowBox[{"t12", "=", 
                    RowBox[{"ArcCos", "[", 
                    SqrtBox[
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"]}]]], "]"}]}], ";", 
                    RowBox[{"t23", "=", 
                    RowBox[{"ArcSin", "[", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"Abs", "[", 
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "]"}],
                     "2"]}]]], "]"}]}], ";", 
                    RowBox[{"sign", "=", 
                    RowBox[{"Sign", "[", 
                    RowBox[{"ComplexExpand", "[", 
                    RowBox[{"Im", "[", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "2", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "3", "]"}], ".", "Bm"}], "]"}], "]"}], 
                    "]"}], "]"}]}], ";", 
                    RowBox[{"d13", "=", 
                    RowBox[{"sign", " ", 
                    RowBox[{"ArcCos", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Cos", "[", "t12", "]"}], " ", 
                    RowBox[{"Cos", "[", "t23", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Csc", "[", "t12", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Csc", "[", "t13", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Csc", "[", "t23", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Sec", "[", "t12", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sec", "[", "t23", "]"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"VmodN", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "2"], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"Csc", "[", "t12", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Csc", "[", "t13", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Csc", "[", "t23", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sec", "[", "t12", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sec", "[", "t23", "]"}], "2"]}]}], ")"}], " ", 
                    RowBox[{"Sin", "[", "t12", "]"}], " ", 
                    RowBox[{"Sin", "[", "t13", "]"}], " ", 
                    RowBox[{"Sin", "[", "t23", "]"}]}], "]"}]}]}], ";", 
                    RowBox[{"Vresult", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t12", "]"}], " ", 
                    RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Sin", "[", "t12", "]"}], " ", 
                    RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Sin", "[", "t13", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "d13"}], "]"}]}]}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Sin", "[", "t12", "]"}]}], " ", 
                    RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Cos", "[", "t12", "]"}], " ", 
                    RowBox[{"Sin", "[", "t23", "]"}], " ", 
                    RowBox[{"Sin", "[", "t13", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "d13"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t12", "]"}], " ", 
                    RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Sin", "[", "t12", "]"}], " ", 
                    RowBox[{"Sin", "[", "t23", "]"}], " ", 
                    RowBox[{"Sin", "[", "t13", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "d13"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Sin", "[", "t23", "]"}], " ", 
                    RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sin", "[", "t12", "]"}], " ", 
                    RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Cos", "[", "t12", "]"}], " ", 
                    RowBox[{"Cos", "[", "t23", "]"}], " ", 
                    RowBox[{"Sin", "[", "t13", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "d13"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Cos", "[", "t12", "]"}]}], " ", 
                    RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"Sin", "[", "t12", "]"}], " ", 
                    RowBox[{"Cos", "[", "t23", "]"}], " ", 
                    RowBox[{"Sin", "[", "t13", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "d13"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Cos", "[", "t23", "]"}], " ", 
                    RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}]}], "}"}]}], 
                    ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"yumodvec", "[", "k", "]"}], "=", 
                    FractionBox[
                    RowBox[{"Chop", "[", 
                    SqrtBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "1", "]"}], ".", "Am"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "2", "]"}], ".", "Am"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "3", "]"}], ".", "Am"}], "]"}]}], 
                    "}"}]], "]"}], "duvec"]}], ";", 
                    RowBox[{
                    RowBox[{"nummod", "[", "k", "]"}], "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "k", "]"}], ".", "Bm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "k", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}], ",", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "k", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], "]"}]}], 
                    "}"}]}], ";", 
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], "=", 
                    RowBox[{
                    RowBox[{"ydmod", "[", 
                    RowBox[{"nummod", "[", "k", "]"}], "]"}], "@@", 
                    "ddvec"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"TrPh", "[", "k", "]"}], "[", "1", "]"}], "=", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], ")"}], ".", 
                    RowBox[{"P", "[", "1", "]"}], ".", "Bm"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"TrPh", "[", "k", "]"}], "[", "2", "]"}], "=", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"Bm", ".", 
                    RowBox[{"P", "[", "123", "]"}], ".", "Bm"}], ")"}], ".", 
                    RowBox[{"P", "[", "2", "]"}], ".", "Bm"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"RHS", "[", "k", "]"}], "[", "1", "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"j", "=", "1"}], "3"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"kk", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                    " ", 
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "kk", "\[RightDoubleBracket]"}], 
                    " ", 
                    SuperscriptBox[
                    
                    RowBox[{"ddvec", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "3"], " ", 
                    
                    RowBox[{"ddvec", "\[LeftDoubleBracket]", "kk", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "kk"}], "\[RightDoubleBracket]"}], 
                    "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "kk"}], "\[RightDoubleBracket]"}], 
                    "]"}], "-", 
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "kk", "]"}], "+", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}]}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[Rule]", "0"}]}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"RHS", "[", "k", "]"}], "[", "2", "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"j", "=", "1"}], "3"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"kk", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                    " ", 
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "kk", "\[RightDoubleBracket]"}], 
                    " ", 
                    SuperscriptBox[
                    
                    RowBox[{"ddvec", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "3"], " ", 
                    
                    RowBox[{"ddvec", "\[LeftDoubleBracket]", "kk", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "kk"}], "\[RightDoubleBracket]"}], 
                    "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "kk"}], "\[RightDoubleBracket]"}], 
                    "]"}], "-", 
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "kk", "]"}], "+", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}]}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[Rule]", "0"}]}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", "k", "]"}], "[", "1", "]"}], "=", 
                    RowBox[{"ComplexExpand", "[", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"ReIm", "[", 
                    RowBox[{"ComplexExpand", "[", 
                    RowBox[{
                    RowBox[{"RHS", "[", "k", "]"}], "[", "1", "]"}], "]"}], 
                    "]"}], "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", "k", "]"}], "[", "2", "]"}], "=", 
                    RowBox[{"ComplexExpand", "[", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"ReIm", "[", 
                    RowBox[{"ComplexExpand", "[", 
                    RowBox[{
                    RowBox[{"RHS", "[", "k", "]"}], "[", "2", "]"}], "]"}], 
                    "]"}], "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"solre", "[", "k", "]"}], "=", 
                    RowBox[{"Quiet", "[", 
                    RowBox[{"NSolve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[Equal]", 
                    RowBox[{"Re", "[", 
                    RowBox[{
                    RowBox[{"TrPh", "[", "k", "]"}], "[", "1", "]"}], "]"}]}],
                     "&&", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", "k", "]"}], "[", "2", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[Equal]", 
                    RowBox[{"Re", "[", 
                    RowBox[{
                    RowBox[{"TrPh", "[", "k", "]"}], "[", "2", "]"}], 
                    "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], ",", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}]}], "}"}],
                     ",", 
                    RowBox[{"Method", "\[Rule]", "\"Symbolic\""}]}], "]"}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"solim", "[", "k", "]"}], "=", 
                    RowBox[{"Quiet", "[", 
                    RowBox[{"NSolve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    "\[Equal]", 
                    RowBox[{"Im", "[", 
                    RowBox[{
                    RowBox[{"TrPh", "[", "k", "]"}], "[", "1", "]"}], "]"}]}],
                     "&&", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"ans", "[", "k", "]"}], "[", "2", "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    "\[Equal]", 
                    RowBox[{"Im", "[", 
                    RowBox[{
                    RowBox[{"TrPh", "[", "k", "]"}], "[", "2", "]"}], 
                    "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], ",", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}]}], "}"}],
                     ",", 
                    RowBox[{"Method", "\[Rule]", "\"Symbolic\""}]}], "]"}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"findCoincidentSolutions", "[", "k", "]"}], "[", 
                    RowBox[{"sol1_", ",", "sol2_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"val1", ",", "val2"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"val1", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], "/.", 
                    "\[VeryThinSpace]", "sol1"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}], "/.", 
                    "\[VeryThinSpace]", "sol1"}]}], "}"}]}], ";", 
                    RowBox[{"val2", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], "/.", 
                    "\[VeryThinSpace]", "sol2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}], "/.", 
                    "\[VeryThinSpace]", "sol2"}]}], "}"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Max", "[", 
                    RowBox[{"MapThread", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"#1", "-", "#2"}], ",", 
                    RowBox[{"2", " ", "\[Pi]"}], ",", 
                    RowBox[{"-", "\[Pi]"}]}], "]"}], "]"}], "&"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"val1", ",", "val2"}], "}"}]}], "]"}], "]"}], "<", 
                    FractionBox["1", "1000000"]}], ",", "sol1", ",", 
                    "Nothing"}], "]"}]}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"coincidentSolution", "[", "k", "]"}], "=", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{
                    RowBox[{"findCoincidentSolutions", "[", "k", "]"}], ",", 
                    RowBox[{"solre", "[", "k", "]"}], ",", 
                    RowBox[{"solim", "[", "k", "]"}], ",", "1"}], "]"}], ",", 
                    "1"}], "]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phiAphiB", "[", "k", "]"}], "[", "1", "]"}], "=", 
                    RowBox[{"Arg", "[", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "1", "]"}], ".", "Bm"}], "]"}], "]"}]}],
                     ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phiAphiB", "[", "k", "]"}], "[", "2", "]"}], "=", 
                    RowBox[{"Arg", "[", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "2", "]"}], ".", "Bm"}], "]"}], "]"}]}],
                     ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phiAphiB", "[", "k", "]"}], "[", "3", "]"}], "=", 
                    RowBox[{"Arg", "[", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"P", "[", "k", "]"}], ".", "Am", ".", 
                    RowBox[{"P", "[", "3", "]"}], ".", "Bm"}], "]"}], "]"}]}],
                     ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Bi", "[", "k", "]"}], "[", "1", "]"}], "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"j", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                    " ", 
                    RowBox[{
                    "ddvec", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}]}], "]"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"coincidentSolution", "[", "k", "]"}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[Rule]", "0"}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Bi", "[", "k", "]"}], "[", "2", "]"}], "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"j", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                    " ", 
                    RowBox[{
                    "ddvec", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}]}], "]"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"coincidentSolution", "[", "k", "]"}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[Rule]", "0"}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Bi", "[", "k", "]"}], "[", "3", "]"}], "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"j", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                    " ", 
                    RowBox[{
                    "ddvec", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Vresult", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "j", "]"}]}], 
                    ")"}]}], "]"}]}]}], "]"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"coincidentSolution", "[", "k", "]"}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "1", "]"}], 
                    "\[Rule]", "0"}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"phasesu", "[", "k", "]"}], "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Arg", "[", 
                    RowBox[{
                    RowBox[{"Bi", "[", "k", "]"}], "[", "1", "]"}], "]"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"phiAphiB", "[", "k", "]"}], "[", "1", "]"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Arg", "[", 
                    RowBox[{
                    RowBox[{"Bi", "[", "k", "]"}], "[", "2", "]"}], "]"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"phiAphiB", "[", "k", "]"}], "[", "2", "]"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Arg", "[", 
                    RowBox[{
                    RowBox[{"Bi", "[", "k", "]"}], "[", "3", "]"}], "]"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"phiAphiB", "[", "k", "]"}], "[", "3", "]"}]}]}], 
                    "}"}]}], ";", 
                    RowBox[{
                    RowBox[{"phasesdhat", "[", "k", "]"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "2", "]"}], ",", 
                    RowBox[{
                    RowBox[{"phid", "[", "k", "]"}], "[", "3", "]"}]}], "}"}],
                     "/.", "\[VeryThinSpace]", 
                    RowBox[{"coincidentSolution", "[", "k", "]"}]}]}], ";", 
                    RowBox[{
                    RowBox[{"zu", "[", "k", "]"}], "=", 
                    RowBox[{
                    RowBox[{"yumodvec", "[", "k", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"phasesu", "[", "k", "]"}]}], "]"}]}]}], ";", 
                    RowBox[{
                    RowBox[{"zdhat", "[", "k", "]"}], "=", 
                    RowBox[{
                    RowBox[{"ydmodvec", "[", "k", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"phasesdhat", "[", "k", "]"}]}], "]"}]}]}], ";"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "4", ",", 
                    RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    RowBox[{"\"M = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", "MQresult", "]"}], "]"}], "]"}], ",", 
                    "\" v\""}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(u\\)]\\) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"DiagonalMatrix", "[", 
                    RowBox[{"N", "[", "duvec", "]"}], "]"}], "]"}], "]"}]}], 
                    "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(d\\)]\\) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"DiagonalMatrix", "[", 
                    RowBox[{"N", "[", "ddvec", "]"}], "]"}], "]"}], "]"}]}], 
                    "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*OverscriptBox[\\(V\\), \\(^\\)]\\) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"N", "[", "Vresult", "]"}], "]"}]}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"(\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(12\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\), \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(23\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Delta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\)) = (\"", ",", 
                    RowBox[{"N", "[", "t12", "]"}], ",", "\", \"", ",", 
                    RowBox[{"N", "[", "t13", "]"}], ",", "\", \"", ",", 
                    RowBox[{"N", "[", "t23", "]"}], ",", "\", \"", ",", 
                    RowBox[{"N", "[", 
                    RowBox[{"Chop", "[", 
                    FractionBox["d13", "\[Pi]"], "]"}], "]"}], ",", 
                    "\" \[Pi])\""}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*SubscriptBox[\\(z\\), \\(u\\)]\\) = \"", ",", 
                    
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"zu", "[", "k", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "4", ",", 
                    RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}], "]"}], "]"}], 
                    "]"}]}], "]"}], ";", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{
                    "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(z\\), \\(^\\)], \
\\(d\\)]\\) = \"", ",", 
                    RowBox[{"MatrixForm", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"zdhat", "[", "k", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "4", ",", 
                    RowBox[{"3", "+", "n"}]}], "}"}]}], "]"}], "]"}], "]"}], 
                    "]"}]}], "]"}], ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`GetMinimal\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetMinimal[N][\\!\\(\\*SubscriptBox[\\(Y\\), \
\\(u\\)]\\),\\!\\(\\*SubscriptBox[\\(Y\\), \\(d\\)]\\),M/v] prints out the \
results of translating to the minimal WB, for N=1, N=2, or N=3 VLQs.\\nThe \
(in general complex) inputs are the (3+N)\[Times]3 Yukawa matrices \
\\!\\(\\*SubscriptBox[\\(Y\\), \\(u, d\\)]\\), and the (3+N)\[Times]N bare \
mass term matrix in units of the Higgs VEV, M/v.\"\>", "InformationUsageText",
             
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetMinimal[N][\!\(\*SubscriptBox[\(Y\), \
\(u\)]\),\!\(\*SubscriptBox[\(Y\), \(d\)]\),M/v] prints out the results of \
translating to the minimal WB, for N=1, N=2, or N=3 VLQs.\nThe (in general \
complex) inputs are the (3+N)\[Times]3 Yukawa matrices \!\(\*SubscriptBox[\(Y\
\), \(u, d\)]\), and the (3+N)\[Times]N bare mass term matrix in units of the \
Higgs VEV, M/v.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> None, "SubValues" -> 
    Information`InformationValueForm[
     SubValues, $CellContext`GetMinimal, {$CellContext`GetMinimal[
         Pattern[$CellContext`n, 
          Blank[]]][
         Pattern[$CellContext`Yu, 
          Blank[]], 
         Pattern[$CellContext`Yd, 
          Blank[]], 
         Pattern[$CellContext`MQov, 
          Blank[]]] :> 
       Module[{$CellContext`Yu0, $CellContext`Yd0, $CellContext`MQ0, \
$CellContext`Am, $CellContext`Bm, $CellContext`Cm, $CellContext`P, \
$CellContext`Qvec, $CellContext`PcoeffN0, $CellContext`MQresult, \
$CellContext`duvec, $CellContext`ddvec, $CellContext`t13, $CellContext`t23, \
$CellContext`t12, $CellContext`d13, $CellContext`sign, $CellContext`PcoeffN, \
$CellContext`numv, $CellContext`VmodN, $CellContext`Vresult, \
$CellContext`yumodvec, $CellContext`ydmodvec, $CellContext`nummod, \
$CellContext`TrPh, $CellContext`RHS, $CellContext`ans, $CellContext`phid, \
$CellContext`solre, $CellContext`solim, $CellContext`findCoincidentSolutions, \
$CellContext`coincidentSolution, $CellContext`phiAphiB, $CellContext`Bi, \
$CellContext`phasesu, $CellContext`phasesdhat, $CellContext`zu, \
$CellContext`zdhat}, If[
           
           And[$CellContext`n =!= 1, $CellContext`n =!= 2, $CellContext`n =!= 
            3], Message[
             MessageName[$CellContext`GetMinimal, "n"]]; Abort[]]; If[
           Or[
           Dimensions[$CellContext`Yu] =!= {3 + $CellContext`n, 3}, 
            Dimensions[$CellContext`Yd] =!= {3 + $CellContext`n, 3}, 
            Dimensions[$CellContext`MQov] =!= {
             3 + $CellContext`n, $CellContext`n}], Message[
             MessageName[$CellContext`GetMinimal, "dims"]]; 
           Abort[]]; {$CellContext`Yu0, $CellContext`Yd0, $CellContext`MQ0} = 
          Map[SetAccuracy[#, 
             300]& , {$CellContext`Yu, $CellContext`Yd, $CellContext`MQov}]; \
$CellContext`Am = Dot[$CellContext`Yu0, 
            ConjugateTranspose[$CellContext`Yu0]]; $CellContext`Bm = 
          Dot[$CellContext`Yd0, 
            ConjugateTranspose[$CellContext`Yd0]]; $CellContext`Cm = 
          Dot[$CellContext`MQ0, 
            ConjugateTranspose[$CellContext`MQ0]]; 
         Which[$CellContext`n == 
           1, $CellContext`P[4] = Chop[$CellContext`Cm/Tr[$CellContext`Cm]]; 
           Null, $CellContext`n == 2, $CellContext`Qvec = Sort[
              Map[Abs, 
               $CellContext`dsol[
                Tr[$CellContext`Cm], 
                Tr[
                 
                 Dot[$CellContext`Cm, $CellContext`Cm]]]]]; \
$CellContext`PcoeffN0 = 
            Apply[$CellContext`Pcoeff, $CellContext`Qvec]; $CellContext`P[4] = 
            ReleaseHold[
              Dot[
               Part[$CellContext`PcoeffN0, 1], 
               Map[Hold, {$CellContext`Cm, 
                 Dot[$CellContext`Cm, $CellContext`Cm]}]]]; $CellContext`P[5] = 
            ReleaseHold[
              Dot[
               Part[$CellContext`PcoeffN0, 2], 
               Map[Hold, {$CellContext`Cm, 
                 Dot[$CellContext`Cm, $CellContext`Cm]}]]]; 
           Null, $CellContext`n == 3, $CellContext`Qvec = Sort[
              Map[Abs, 
               $CellContext`dsol[
                Tr[$CellContext`Cm], 
                Tr[
                 Dot[$CellContext`Cm, $CellContext`Cm]], 
                Tr[
                 
                 Dot[$CellContext`Cm, $CellContext`Cm, $CellContext`Cm]]]]]; \
$CellContext`PcoeffN0 = 
            Apply[$CellContext`Pcoeff, $CellContext`Qvec]; $CellContext`P[4] = 
            ReleaseHold[
              Dot[
               Part[$CellContext`PcoeffN0, 1], 
               Map[Hold, {$CellContext`Cm, 
                 Dot[$CellContext`Cm, $CellContext`Cm], 
                 
                 Dot[$CellContext`Cm, $CellContext`Cm, $CellContext`Cm]}]]]; \
$CellContext`P[5] = ReleaseHold[
              Dot[
               Part[$CellContext`PcoeffN0, 2], 
               Map[Hold, {$CellContext`Cm, 
                 Dot[$CellContext`Cm, $CellContext`Cm], 
                 
                 Dot[$CellContext`Cm, $CellContext`Cm, $CellContext`Cm]}]]]; \
$CellContext`P[6] = ReleaseHold[
              Dot[
               Part[$CellContext`PcoeffN0, 3], 
               Map[Hold, {$CellContext`Cm, 
                 Dot[$CellContext`Cm, $CellContext`Cm], 
                 Dot[$CellContext`Cm, $CellContext`Cm, $CellContext`Cm]}]]]; 
           Null]; $CellContext`P[123] = 
          Chop[IdentityMatrix[3 + $CellContext`n] - Sum[
             $CellContext`P[$CellContext`k], {$CellContext`k, 4, 
              3 + $CellContext`n}], 
            Rational[1, 100000000000000000000]]; $CellContext`MQresult = 
          Chop[
            Join[{0, 0, 0}, 
             Which[$CellContext`n == 1, {
               Sqrt[
                Tr[$CellContext`Cm]]}, $CellContext`n == 
              3, $CellContext`Qvec]]]; $CellContext`duvec = Sort[
            Map[Abs, 
             $CellContext`dsol[
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Am]], 
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am]], 
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am]]]]]; $CellContext`ddvec = 
          Sort[
            Map[Abs, 
             $CellContext`dsol[
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Bm]], 
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[123], $CellContext`Bm]], 
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[
                123], $CellContext`Bm]]]]]; $CellContext`PcoeffN = 
          Apply[$CellContext`Pcoeff, $CellContext`duvec]; $CellContext`P[1] = 
          ReleaseHold[
            Dot[
             Part[$CellContext`PcoeffN, 1], 
             Map[Hold, {
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]], 
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]], 
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]]}]]]; $CellContext`P[2] = ReleaseHold[
            Dot[
             Part[$CellContext`PcoeffN, 2], 
             Map[Hold, {
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]], 
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]], 
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]]}]]]; $CellContext`P[3] = ReleaseHold[
            Dot[
             Part[$CellContext`PcoeffN, 3], 
             Map[Hold, {
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]], 
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]], 
               Dot[
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123], $CellContext`Am, 
                $CellContext`P[123]]}]]]; $CellContext`numv = {{
             Tr[
              Dot[
               $CellContext`P[1], $CellContext`Bm]], 
             Tr[
              Dot[
               $CellContext`P[1], $CellContext`Bm, 
               $CellContext`P[123], $CellContext`Bm]]}, {
             Tr[
              Dot[
               $CellContext`P[2], $CellContext`Bm]], 
             Tr[
              Dot[
               $CellContext`P[2], $CellContext`Bm, 
               $CellContext`P[123], $CellContext`Bm]]}}; $CellContext`VmodN = 
          Apply[
            $CellContext`Vmod[$CellContext`numv], $CellContext`ddvec]; \
$CellContext`t13 = ArcCos[
            Sqrt[Abs[
                Part[$CellContext`VmodN, 1, 1]]^2 + Abs[
                Part[$CellContext`VmodN, 1, 2]]^2]]; $CellContext`t12 = ArcCos[
            Sqrt[Abs[
                Part[$CellContext`VmodN, 1, 1]]^2/(Abs[
                Part[$CellContext`VmodN, 1, 1]]^2 + Abs[
                Part[$CellContext`VmodN, 1, 2]]^2)]]; $CellContext`t23 = 
          ArcSin[
            Sqrt[(1 - Abs[
                Part[$CellContext`VmodN, 2, 1]]^2 - Abs[
                Part[$CellContext`VmodN, 2, 2]]^2)/(Abs[
                Part[$CellContext`VmodN, 1, 1]]^2 + Abs[
                Part[$CellContext`VmodN, 1, 2]]^2)]]; $CellContext`sign = Sign[
            ComplexExpand[
             Im[
              Tr[
               Dot[
                $CellContext`P[1], $CellContext`Bm, 
                $CellContext`P[2], $CellContext`Bm, 
                $CellContext`P[
                3], $CellContext`Bm]]]]]; $CellContext`d13 = \
$CellContext`sign 
           ArcCos[(1/2) Cos[$CellContext`t12] 
             Cos[$CellContext`t23] (
              Csc[$CellContext`t12]^2 Csc[$CellContext`t13]^2 
               Csc[$CellContext`t23]^2 + 
              Sec[$CellContext`t12]^2 Sec[$CellContext`t23]^2 - 
              Part[$CellContext`VmodN, 2, 2]^2 Csc[$CellContext`t12]^2 
              Csc[$CellContext`t13]^2 Csc[$CellContext`t23]^2 
              Sec[$CellContext`t12]^2 Sec[$CellContext`t23]^2) 
             Sin[$CellContext`t12] Sin[$CellContext`t13] 
             Sin[$CellContext`t23]]; $CellContext`Vresult = {{
            Cos[$CellContext`t12] Cos[$CellContext`t13], 
             Sin[$CellContext`t12] Cos[$CellContext`t13], 
             Sin[$CellContext`t13] 
             Exp[(-I) $CellContext`d13]}, {(-Sin[$CellContext`t12]) 
              Cos[$CellContext`t23] - Cos[$CellContext`t12] 
             Sin[$CellContext`t23] Sin[$CellContext`t13] 
             Exp[I $CellContext`d13], 
             Cos[$CellContext`t12] Cos[$CellContext`t23] - 
             Sin[$CellContext`t12] Sin[$CellContext`t23] 
             Sin[$CellContext`t13] Exp[I $CellContext`d13], 
             Sin[$CellContext`t23] Cos[$CellContext`t13]}, {
            Sin[$CellContext`t12] Sin[$CellContext`t23] - 
             Cos[$CellContext`t12] Cos[$CellContext`t23] 
             Sin[$CellContext`t13] 
             Exp[I $CellContext`d13], (-Cos[$CellContext`t12]) 
              Sin[$CellContext`t23] - Sin[$CellContext`t12] 
             Cos[$CellContext`t23] Sin[$CellContext`t13] 
             Exp[I $CellContext`d13], Cos[$CellContext`t23] 
             Cos[$CellContext`t13]}}; 
         Do[$CellContext`yumodvec[$CellContext`k] = Chop[
               Sqrt[{
                 Tr[
                  Dot[
                   $CellContext`P[$CellContext`k], $CellContext`Am, 
                   $CellContext`P[1], $CellContext`Am]], 
                 Tr[
                  Dot[
                   $CellContext`P[$CellContext`k], $CellContext`Am, 
                   $CellContext`P[2], $CellContext`Am]], 
                 Tr[
                  Dot[
                   $CellContext`P[$CellContext`k], $CellContext`Am, 
                   $CellContext`P[
                   3], $CellContext`Am]]}]]/$CellContext`duvec; \
$CellContext`nummod[$CellContext`k] = {
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[$CellContext`k], $CellContext`Bm]], 
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[$CellContext`k], $CellContext`Bm, 
                $CellContext`P[123], $CellContext`Bm]], 
              Tr[
               Dot[
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[$CellContext`k], $CellContext`Bm, 
                $CellContext`P[123], $CellContext`Bm, 
                $CellContext`P[
                123], $CellContext`Bm]]}; \
$CellContext`ydmodvec[$CellContext`k] = Apply[
              $CellContext`ydmod[
               $CellContext`nummod[$CellContext`k]], $CellContext`ddvec]; \
$CellContext`TrPh[$CellContext`k][1] = Tr[
              Dot[
               $CellContext`P[$CellContext`k], 
               Dot[$CellContext`Bm, 
                $CellContext`P[123], $CellContext`Bm], 
               $CellContext`P[
               1], $CellContext`Bm]]; $CellContext`TrPh[$CellContext`k][2] = 
            Tr[
              Dot[
               $CellContext`P[$CellContext`k], 
               Dot[$CellContext`Bm, 
                $CellContext`P[123], $CellContext`Bm], 
               $CellContext`P[
               2], $CellContext`Bm]]; $CellContext`RHS[$CellContext`k][1] = 
            ReplaceAll[
              Sum[Part[
                 $CellContext`ydmodvec[$CellContext`k], $CellContext`j] Part[
                 $CellContext`ydmodvec[$CellContext`k], $CellContext`kk] 
               Part[$CellContext`ddvec, $CellContext`j]^3 
               Part[$CellContext`ddvec, $CellContext`kk] Abs[
                 Part[$CellContext`Vresult, 1, $CellContext`j]] Abs[
                 Part[$CellContext`Vresult, 1, $CellContext`kk]] Exp[I (Arg[
                    Part[$CellContext`Vresult, 1, $CellContext`kk]] - Arg[
                   
                   Part[$CellContext`Vresult, 
                    1, $CellContext`j]] - \
$CellContext`phid[$CellContext`k][$CellContext`kk] + \
$CellContext`phid[$CellContext`k][$CellContext`j])], {$CellContext`j, 1, 
                3}, {$CellContext`kk, 1, 
                3}], $CellContext`phid[$CellContext`k][1] -> 
              0]; $CellContext`RHS[$CellContext`k][2] = ReplaceAll[
              Sum[Part[
                 $CellContext`ydmodvec[$CellContext`k], $CellContext`j] Part[
                 $CellContext`ydmodvec[$CellContext`k], $CellContext`kk] 
               Part[$CellContext`ddvec, $CellContext`j]^3 
               Part[$CellContext`ddvec, $CellContext`kk] Abs[
                 Part[$CellContext`Vresult, 2, $CellContext`j]] Abs[
                 Part[$CellContext`Vresult, 2, $CellContext`kk]] Exp[I (Arg[
                    Part[$CellContext`Vresult, 2, $CellContext`kk]] - Arg[
                   
                   Part[$CellContext`Vresult, 
                    2, $CellContext`j]] - \
$CellContext`phid[$CellContext`k][$CellContext`kk] + \
$CellContext`phid[$CellContext`k][$CellContext`j])], {$CellContext`j, 1, 
                3}, {$CellContext`kk, 1, 
                3}], $CellContext`phid[$CellContext`k][1] -> 
              0]; $CellContext`ans[$CellContext`k][1] = ComplexExpand[
              Simplify[
               ReIm[
                ComplexExpand[
                 $CellContext`RHS[$CellContext`k][
                 1]]]]]; $CellContext`ans[$CellContext`k][2] = ComplexExpand[
              Simplify[
               ReIm[
                ComplexExpand[
                 $CellContext`RHS[$CellContext`k][
                 2]]]]]; $CellContext`solre[$CellContext`k] = Quiet[
              NSolve[
               And[Part[
                  $CellContext`ans[$CellContext`k][1], 1] == Re[
                  $CellContext`TrPh[$CellContext`k][1]], Part[
                  $CellContext`ans[$CellContext`k][2], 1] == Re[
                  $CellContext`TrPh[$CellContext`k][2]]], {
                $CellContext`phid[$CellContext`k][2], 
                $CellContext`phid[$CellContext`k][3]}, Method -> 
               "Symbolic"]]; $CellContext`solim[$CellContext`k] = Quiet[
              NSolve[
               And[Part[
                  $CellContext`ans[$CellContext`k][1], 2] == Im[
                  $CellContext`TrPh[$CellContext`k][1]], Part[
                  $CellContext`ans[$CellContext`k][2], 2] == Im[
                  $CellContext`TrPh[$CellContext`k][2]]], {
                $CellContext`phid[$CellContext`k][2], 
                $CellContext`phid[$CellContext`k][3]}, Method -> 
               "Symbolic"]]; \
$CellContext`findCoincidentSolutions[$CellContext`k][
              Pattern[$CellContext`sol1, 
               Blank[]], 
              Pattern[$CellContext`sol2, 
               Blank[]]] := 
            Module[{$CellContext`val1, $CellContext`val2}, $CellContext`val1 = {
                 ReplaceAll[
                  $CellContext`phid[$CellContext`k][2], $CellContext`sol1], 
                 ReplaceAll[
                  $CellContext`phid[$CellContext`k][
                  3], $CellContext`sol1]}; $CellContext`val2 = {
                 ReplaceAll[
                  $CellContext`phid[$CellContext`k][2], $CellContext`sol2], 
                 ReplaceAll[
                  $CellContext`phid[$CellContext`k][3], $CellContext`sol2]}; 
              If[Max[
                  MapThread[Abs[
                    
                    Mod[# - #2, 2 Pi, -
                    Pi]]& , {$CellContext`val1, $CellContext`val2}]] < 
                Rational[1, 1000000], $CellContext`sol1, 
                Nothing]]; $CellContext`coincidentSolution[$CellContext`k] = 
            Part[
              Flatten[
               Outer[
                $CellContext`findCoincidentSolutions[$CellContext`k], 
                $CellContext`solre[$CellContext`k], 
                $CellContext`solim[$CellContext`k], 1], 1], 
              1]; $CellContext`phiAphiB[$CellContext`k][1] = Arg[
              Tr[
               Dot[
                $CellContext`P[$CellContext`k], $CellContext`Am, 
                $CellContext`P[
                1], $CellContext`Bm]]]; $CellContext`phiAphiB[$CellContext`k][
             2] = Arg[
              Tr[
               Dot[
                $CellContext`P[$CellContext`k], $CellContext`Am, 
                $CellContext`P[
                2], $CellContext`Bm]]]; $CellContext`phiAphiB[$CellContext`k][
             3] = Arg[
              Tr[
               Dot[
                $CellContext`P[$CellContext`k], $CellContext`Am, 
                $CellContext`P[
                3], $CellContext`Bm]]]; $CellContext`Bi[$CellContext`k][1] = 
            Simplify[
              ReplaceAll[
               ReplaceAll[
                Chop[
                 Sum[Part[
                    $CellContext`ydmodvec[$CellContext`k], $CellContext`j] 
                  Part[$CellContext`ddvec, $CellContext`j] Abs[
                    Part[$CellContext`Vresult, 1, $CellContext`j]] 
                  Exp[I (Arg[
                    
                    Part[$CellContext`Vresult, 
                    1, $CellContext`j]] - \
$CellContext`phid[$CellContext`k][$CellContext`j])], {$CellContext`j, 1, 3}]], 
                $CellContext`coincidentSolution[$CellContext`k]], \
$CellContext`phid[$CellContext`k][1] -> 0]]; $CellContext`Bi[$CellContext`k][
             2] = Simplify[
              ReplaceAll[
               ReplaceAll[
                Chop[
                 Sum[Part[
                    $CellContext`ydmodvec[$CellContext`k], $CellContext`j] 
                  Part[$CellContext`ddvec, $CellContext`j] Abs[
                    Part[$CellContext`Vresult, 2, $CellContext`j]] 
                  Exp[I (Arg[
                    Part[$CellContext`Vresult, 
                    2, $CellContext`j]] - \
$CellContext`phid[$CellContext`k][$CellContext`j])], {$CellContext`j, 1, 3}]], 
                $CellContext`coincidentSolution[$CellContext`k]], \
$CellContext`phid[$CellContext`k][1] -> 0]]; $CellContext`Bi[$CellContext`k][
             3] = Simplify[
              ReplaceAll[
               ReplaceAll[
                Chop[
                 Sum[Part[
                    $CellContext`ydmodvec[$CellContext`k], $CellContext`j] 
                  Part[$CellContext`ddvec, $CellContext`j] Abs[
                    Part[$CellContext`Vresult, 3, $CellContext`j]] 
                  Exp[I (Arg[
                    
                    Part[$CellContext`Vresult, 
                    3, $CellContext`j]] - \
$CellContext`phid[$CellContext`k][$CellContext`j])], {$CellContext`j, 1, 3}]], 
                $CellContext`coincidentSolution[$CellContext`k]], \
$CellContext`phid[$CellContext`k][1] -> 
               0]]; $CellContext`phasesu[$CellContext`k] = {-Arg[
                 $CellContext`Bi[$CellContext`k][
                 1]] + $CellContext`phiAphiB[$CellContext`k][1], -Arg[
                 $CellContext`Bi[$CellContext`k][
                 2]] + $CellContext`phiAphiB[$CellContext`k][2], -Arg[
                 $CellContext`Bi[$CellContext`k][
                 3]] + $CellContext`phiAphiB[$CellContext`k][
               3]}; $CellContext`phasesdhat[$CellContext`k] = ReplaceAll[{0, 
               $CellContext`phid[$CellContext`k][2], 
               $CellContext`phid[$CellContext`k][3]}, 
              $CellContext`coincidentSolution[$CellContext`k]]; \
$CellContext`zu[$CellContext`k] = $CellContext`yumodvec[$CellContext`k] 
             Exp[I $CellContext`phasesu[$CellContext`k]]; \
$CellContext`zdhat[$CellContext`k] = $CellContext`ydmodvec[$CellContext`k] 
             Exp[I $CellContext`phasesdhat[$CellContext`k]]; 
           Null, {$CellContext`k, 4, 3 + $CellContext`n}]; Print["M = ", 
           MatrixForm[
            Chop[
             N[$CellContext`MQresult]]], " v"]; 
         Print["\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(u\)]\) = ", 
           
           MatrixForm[
            Chop[
             DiagonalMatrix[
              N[$CellContext`duvec]]]]]; 
         Print["\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(d\)]\) = ", 
           
           MatrixForm[
            Chop[
             DiagonalMatrix[
              N[$CellContext`ddvec]]]]]; 
         Print["\!\(\*OverscriptBox[\(V\), \(^\)]\) = ", 
           MatrixForm[
            N[$CellContext`Vresult]]]; 
         Print["(\!\(\*SubsuperscriptBox[\(\[Theta]\), \(12\), OverscriptBox[\
\(V\), \(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(13\), \
OverscriptBox[\(V\), \(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(23\), \
OverscriptBox[\(V\), \(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Delta]\), \(13\), \
OverscriptBox[\(V\), \(^\)]]\)) = (", 
           N[$CellContext`t12], ", ", 
           N[$CellContext`t13], ", ", 
           N[$CellContext`t23], ", ", 
           N[
            Chop[$CellContext`d13/Pi]], " \[Pi])"]; 
         Print["\!\(\*SubscriptBox[\(z\), \(u\)]\) = ", 
           MatrixForm[
            Chop[
             N[
              Table[
               $CellContext`zu[$CellContext`k], {$CellContext`k, 4, 
                3 + $CellContext`n}]]]]]; 
         Print["\!\(\*SubscriptBox[OverscriptBox[\(z\), \(^\)], \(d\)]\) = ", 
           
           MatrixForm[
            Chop[
             N[
              Table[
               $CellContext`zdhat[$CellContext`k], {$CellContext`k, 4, 
                3 + $CellContext`n}]]]]]; Null]}], "DefaultValues" -> None, 
    "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "Global`GetMinimal"|>, 
   False]]], "Output",
 CellChangeTimes->{{3.943686652397854*^9, 3.943686663321082*^9}, 
   3.94368670161176*^9, 3.943706096817038*^9, 3.9438620549509897`*^9, {
   3.943862107687787*^9, 3.943862127040477*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"b407800e-b65e-4b4e-86ca-88653d6cde7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=1 example", "Subsubsection",
 CellChangeTimes->{{3.943688893538099*^9, 
  3.943688895711417*^9}},ExpressionUUID->"79e0078f-4080-487c-a794-\
a570f974b21c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetMinimal", "[", "1", "]"}], "[", 
  RowBox[{"Yutest", ",", "Ydtest", ",", "MQtest"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"in", " ", "units", " ", "of", " ", "v"}], " ", "=", " ", 
    RowBox[{"174", " ", "GeV"}]}], "*)"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"running", " ", 
    RowBox[{"time", " ", "~", " ", "7"}], " ", "s"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.943616183753496*^9, 3.9436162036565857`*^9}, {
   3.943616374936625*^9, 3.943616375032485*^9}, {3.94361643884756*^9, 
   3.943616440019256*^9}, {3.943624977730019*^9, 3.94362498078179*^9}, {
   3.943686400323647*^9, 3.943686417022603*^9}, {3.943860071912414*^9, 
   3.9438601281448183`*^9}, {3.943860171141377*^9, 3.943860180929531*^9}, 
   3.943860227455651*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"8e5e517f-64c8-4d61-96ed-4cc983f8a91b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"11.494252873563218`"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" v\"\>"}],
  SequenceForm["M = ", 
   MatrixForm[{0, 0, 0, 11.494252873563218`}], " v"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.9438791464748077`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"cbee1487-e243-47b7-839b-08ade1cb5423"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(u\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"6.911463206912267`*^-6", "0", "0"},
       {"0", "0.0034402556342142034`", "0"},
       {"0", "0", "0.9401657327586206`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(u\)]\) = ", 
   MatrixForm[{{6.911463206912267*^-6, 0, 0}, {
     0, 0.0034402556342142034`, 0}, {0, 0, 0.9401657327586206}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.943879146479335*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"50a9bee2-c86a-4cf7-b90e-08e2b8ed9f4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(d\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.000014480935226087184`", "0", "0"},
       {"0", "0.0002922593627940784`", "0"},
       {"0", "0", "0.01575482020173903`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(d\)]\) = ", 
   MatrixForm[{{0.000014480935226087184`, 0, 0}, {
     0, 0.0002922593627940784, 0}, {0, 0, 0.01575482020173903}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.943879146480784*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"1ecf7147-06b2-4221-954e-ef89668e78f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(V\\), \\(^\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.9743521299894933`", "0.22499846818353567`", 
        RowBox[{"0.0015274999975941367`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0033589944562844865`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{
         RowBox[{"-", "0.22486540334033875`"}], "-", 
         RowBox[{"0.00013687124294723383`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.9734919835629092`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.00003160645833640888`", " ", "\[ImaginaryI]"}]}], 
        "0.04181971528637982`"},
       {
        RowBox[{"0.00792246904267513`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0032700024548902337`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.041091070317646014`"}], "-", 
         RowBox[{"0.0007551125724071003`", " ", "\[ImaginaryI]"}]}], 
        "0.9991183590112666`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*OverscriptBox[\(V\), \(^\)]\) = ", 
   MatrixForm[{{0.9743521299894933, 0.22499846818353567`, 
      Complex[0.0015274999975941367`, -0.0033589944562844865`]}, {
      Complex[-0.22486540334033875`, -0.00013687124294723383`], 
      Complex[0.9734919835629092, -0.00003160645833640888], 
      0.04181971528637982}, {
      Complex[0.00792246904267513, -0.0032700024548902337`], 
      Complex[-0.041091070317646014`, -0.0007551125724071003], 
      0.9991183590112666}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.943879146481636*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a1191c23-7f24-490f-af66-8c1be8309f37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(12\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\), \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(23\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Delta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\)) = (\"\>", "\[InvisibleSpace]", "0.22694303617851996`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.0036900083739528095`", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "0.04183219952302258`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.3641465097942565`", "\[InvisibleSpace]", "\<\" \[Pi])\"\>"}],
  SequenceForm[
  "(\!\(\*SubsuperscriptBox[\(\[Theta]\), \(12\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(13\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(23\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Delta]\), \(13\), OverscriptBox[\(V\), \
\(^\)]]\)) = (", 0.22694303617851996`, ", ", 0.0036900083739528095`, ", ", 
   0.04183219952302258, ", ", 0.3641465097942565, " \[Pi])"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.943879146482442*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"9b169cc5-9c40-4b27-aa22-93278fcea27e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(z\\), \\(u\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.3653218390804596`", "0.018025999999999993`", 
        RowBox[{
         RowBox[{"-", "0.07015199999999948`"}], "-", 
         RowBox[{"8.264025965020721`*^-9", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(z\), \(u\)]\) = ", 
   MatrixForm[{{0.3653218390804596, 0.018025999999999993`, 
      Complex[-0.07015199999999948, -8.264025965020721*^-9]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.943879146483418*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"b5b1b662-e72c-4d27-942f-ec91c689ef7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(z\\), \\(^\\)], \
\\(d\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.0005011494252873513`", 
        RowBox[{"-", "0.40429885057471265`"}], 
        RowBox[{
         RowBox[{"-", "0.016721365000000057`"}], "+", 
         RowBox[{"0.028962253751903977`", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(z\), \(^\)], \(d\)]\) = ", 
   MatrixForm[{{0.0005011494252873513, -0.40429885057471265`, 
      Complex[-0.016721365000000057`, 0.028962253751903977`]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.943859199674781*^9, {3.9438600811120453`*^9, 3.943860107740309*^9}, 
   3.94386018868782*^9, 3.943872827341281*^9, 3.943878814039568*^9, 
   3.943879146484253*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"5b843ea9-4ef4-4276-acf7-c412d350e7b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=2 example", "Subsubsection",
 CellChangeTimes->{{3.943688893538099*^9, 3.943688901247434*^9}, {
  3.943862029392877*^9, 
  3.943862029431349*^9}},ExpressionUUID->"10b08481-402e-48df-be3b-\
adb6be51fd84"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetMinimal", "[", "2", "]"}], "[", 
  RowBox[{"Yutest2", ",", "Ydtest2", ",", "MQtest2"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"in", " ", "units", " ", "of", " ", "v"}], " ", "=", " ", 
    RowBox[{"174", " ", "GeV"}]}], "*)"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"running", " ", 
    RowBox[{"time", " ", "~", " ", "15"}], " ", "s"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.943859676024301*^9, 3.943859698046503*^9}, {
  3.943859820963337*^9, 3.94385985829813*^9}, {3.943860185705565*^9, 
  3.9438602229905868`*^9}, {3.9438620314109993`*^9, 3.943862047007094*^9}, {
  3.943862455969225*^9, 3.9438624560697412`*^9}, {3.9438625101581907`*^9, 
  3.943862526723318*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"9c533ad5-5222-448e-9181-8d520fef6abc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"46.423540078445086`"},
        {"80.03027646046306`"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" v\"\>"}],
  SequenceForm["M = ", 
   MatrixForm[{0, 0, 0, 46.423540078445086`, 80.03027646046306}], " v"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.94386254235658*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"c76a415e-5fac-4367-aa9a-0d44c57f0512"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(u\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.31492377677058153`", "0", "0"},
       {"0", "0.844382114465636`", "0"},
       {"0", "0", "1.3935169377987593`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(u\)]\) = ", 
   MatrixForm[{{0.31492377677058153`, 0, 0}, {0, 0.844382114465636, 0}, {
     0, 0, 1.3935169377987593`}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.943862542357696*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"54ed957d-5ef8-4de2-89ef-b21bfea9d7bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(d\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.1784749419982605`", "0", "0"},
       {"0", "0.7119256826590165`", "0"},
       {"0", "0", "1.6327323588499787`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(d\)]\) = ", 
   MatrixForm[{{0.1784749419982605, 0, 0}, {0, 0.7119256826590165, 0}, {
     0, 0, 1.6327323588499787`}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.943862542360216*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"9f42682e-99ff-4b4b-b263-a62a859a14e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(V\\), \\(^\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.5714242801093558`", "0.8203329865627814`", 
        RowBox[{"0.0072467284272676675`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.021807525893448306`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{
         RowBox[{"-", "0.6902379620804033`"}], "-", 
         RowBox[{"0.006793179595784839`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.47599004549857743`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.009752244523108225`", " ", "\[ImaginaryI]"}]}], 
        "0.5448520704990436`"},
       {
        RowBox[{"0.4437234279585415`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.010450837109849138`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.3164918116523292`"}], "-", 
         RowBox[{"0.015003153903021078`", " ", "\[ImaginaryI]"}]}], 
        "0.8382172379606693`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*OverscriptBox[\(V\), \(^\)]\) = ", 
   MatrixForm[{{0.5714242801093558, 0.8203329865627814, 
      Complex[0.0072467284272676675`, -0.021807525893448306`]}, {
      Complex[-0.6902379620804033, -0.006793179595784839], 
      Complex[0.47599004549857743`, -0.009752244523108225], 
      0.5448520704990436}, {
      Complex[0.4437234279585415, -0.010450837109849138`], 
      Complex[-0.3164918116523292, -0.015003153903021078`], 
      0.8382172379606693}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.943862542361369*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"ca3a9866-dd38-475c-9361-fe061e4a7c11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(12\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\), \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(23\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Delta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\)) = (\"\>", "\[InvisibleSpace]", "0.9623720394639047`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.02298208524027106`", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "0.5763843333789358`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.397878586426673`", "\[InvisibleSpace]", "\<\" \[Pi])\"\>"}],
  SequenceForm[
  "(\!\(\*SubsuperscriptBox[\(\[Theta]\), \(12\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(13\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(23\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Delta]\), \(13\), OverscriptBox[\(V\), \
\(^\)]]\)) = (", 0.9623720394639047, ", ", 0.02298208524027106, ", ", 
   0.5763843333789358, ", ", 0.397878586426673, " \[Pi])"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.943862542362446*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"d2704d4f-4c11-45e9-83a7-55b5b82c6585"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(z\\), \\(u\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "0.17685554274562196`"}], "-", 
         RowBox[{"0.3562393154196687`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.38945253488860604`"}], "+", 
         RowBox[{"0.2867999122849093`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"1.1724927770161935`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.5336570361099439`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{
         RowBox[{"-", "0.3957984604584192`"}], "-", 
         RowBox[{"0.39145732503120706`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.03944868381092562`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.322106119710729`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"2.0337294297104487`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.6121422748466205`", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(z\), \(u\)]\) = ", 
   MatrixForm[{{
      Complex[-0.17685554274562196`, -0.3562393154196687], 
      Complex[-0.38945253488860604`, 0.2867999122849093], 
      Complex[1.1724927770161935`, -0.5336570361099439]}, {
      Complex[-0.3957984604584192, -0.39145732503120706`], 
      Complex[0.03944868381092562, -0.322106119710729], 
      Complex[2.0337294297104487`, -0.6121422748466205]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.943862542363909*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"3e1a7b37-02c1-4d64-96d4-e2afe7ad289f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(z\\), \\(^\\)], \
\\(d\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.612106568570687`", 
        RowBox[{"0.630132814187862`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.139926751162211`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"1.3468964788290185`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.919319820238974`", " ", "\[ImaginaryI]"}]}]},
       {"0.34308269486288473`", 
        RowBox[{"0.20860781546509535`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.0960490140155374`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.9867835140923881`", "\[VeryThinSpace]", "-", 
         RowBox[{"1.0087165826054092`", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(z\), \(^\)], \(d\)]\) = ", 
   MatrixForm[{{0.612106568570687, 
      Complex[0.630132814187862, 1.139926751162211], 
      Complex[1.3468964788290185`, -0.919319820238974]}, {
     0.34308269486288473`, 
      Complex[0.20860781546509535`, 1.0960490140155374`], 
      Complex[0.9867835140923881, -1.0087165826054092`]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9438597211561003`*^9, 3.943859850996675*^9, 3.943859881055471*^9, 
   3.943859951677311*^9, 3.943860210611964*^9, 3.943860253241184*^9, 
   3.943862471663497*^9, {3.943862520161285*^9, 3.943862542365155*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"721ba15e-dd33-4e25-b817-4a0a2d0ba2b4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=3 example", "Subsubsection",
 CellChangeTimes->{{3.943688893538099*^9, 
  3.9436889012474337`*^9}},ExpressionUUID->"423b317d-ee70-4bf2-8d93-\
97396977e1fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetMinimal", "[", "3", "]"}], "[", 
  RowBox[{"Yutest3", ",", "Ydtest3", ",", "MQtest3"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"in", " ", "units", " ", "of", " ", "v"}], " ", "=", " ", 
    RowBox[{"174", " ", "GeV"}]}], "*)"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"running", " ", 
    RowBox[{"time", " ", "~", " ", "22"}], " ", "s"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.943859676024301*^9, 3.943859698046503*^9}, {
  3.943859820963337*^9, 3.94385985829813*^9}, {3.943860185705565*^9, 
  3.9438602229905863`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"21be6d20-8aa0-4280-ae7d-5319659c0ac0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"49.714906214970775`"},
        {"71.61860003073983`"},
        {"110.82377960759669`"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" v\"\>"}],
  SequenceForm["M = ", 
   MatrixForm[{
    0, 0, 0, 49.714906214970775`, 71.61860003073983, 110.82377960759669`}], 
   " v"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.943860253241184*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e4d5fd39-48ac-46c7-828c-96ec3255d5c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(u\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.15741390146593712`", "0", "0"},
       {"0", "0.6553960462781745`", "0"},
       {"0", "0", "2.038738067347316`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(u\)]\) = ", 
   MatrixForm[{{0.15741390146593712`, 0, 0}, {0, 0.6553960462781745, 0}, {
     0, 0, 2.038738067347316}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.943860253242592*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"c2e1286d-9bb1-48a7-8991-13028e79e752"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(Y\\), \\(^\\)], \
\\(d\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.3109820388477838`", "0", "0"},
       {"0", "1.2271645184756623`", "0"},
       {"0", "0", "2.4270783795281594`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(Y\), \(^\)], \(d\)]\) = ", 
   MatrixForm[{{0.3109820388477838, 0, 0}, {0, 1.2271645184756623`, 0}, {
     0, 0, 2.4270783795281594`}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.943860253244849*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"178a3dc7-3824-405f-95a4-0395dc0698fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(V\\), \\(^\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.9423636867337284`", "0.28034156921980097`", 
        RowBox[{
         RowBox[{"-", "0.1474670326782058`"}], "-", 
         RowBox[{"0.10776252022888111`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{
         RowBox[{"-", "0.17492604366799316`"}], "-", 
         RowBox[{"0.052094745036886096`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.8488546732710095`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.015497543864795208`", " ", "\[ImaginaryI]"}]}], 
        "0.49587557571061275`"},
       {
        RowBox[{"0.265862671259017`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08918934209220573`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.4471131721058617`"}], "-", 
         RowBox[{"0.026532728788047532`", " ", "\[ImaginaryI]"}]}], 
        "0.8489688609841196`"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*OverscriptBox[\(V\), \(^\)]\) = ", 
   MatrixForm[{{0.9423636867337284, 0.28034156921980097`, 
      Complex[-0.1474670326782058, -0.10776252022888111`]}, {
      Complex[-0.17492604366799316`, -0.052094745036886096`], 
      Complex[0.8488546732710095, -0.015497543864795208`], 
      0.49587557571061275`}, {
      Complex[0.265862671259017, -0.08918934209220573], 
      Complex[-0.4471131721058617, -0.026532728788047532`], 
      0.8489688609841196}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.943860253245886*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"c01fced2-362f-4ff1-8491-caa8d8d0e059"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(12\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\), \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(23\\), \
OverscriptBox[\\(V\\), \\(^\\)]]\\), \
\\!\\(\\*SubsuperscriptBox[\\(\[Delta]\\), \\(13\\), OverscriptBox[\\(V\\), \
\\(^\\)]]\\)) = (\"\>", "\[InvisibleSpace]", "0.2891503057693277`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.18367628740960076`", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "0.5286400109985175`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.7991237948664909`", "\[InvisibleSpace]", "\<\" \[Pi])\"\>"}],
  SequenceForm[
  "(\!\(\*SubsuperscriptBox[\(\[Theta]\), \(12\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(13\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Theta]\), \(23\), OverscriptBox[\(V\), \
\(^\)]]\), \!\(\*SubsuperscriptBox[\(\[Delta]\), \(13\), OverscriptBox[\(V\), \
\(^\)]]\)) = (", 0.2891503057693277, ", ", 0.18367628740960076`, ", ", 
   0.5286400109985175, ", ", 0.7991237948664909, " \[Pi])"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.94386025324686*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f16129ac-c7c5-4284-ab81-18e47570fa3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(z\\), \\(u\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "0.01608572945417951`"}], "+", 
         RowBox[{"0.5486159280302829`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.052250929911730554`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5553876712109646`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.8041659885991751`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.7748923600604768`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{
         RowBox[{"-", "0.1364931598345778`"}], "+", 
         RowBox[{"0.6784296037972859`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.5195331598341435`"}], "+", 
         RowBox[{"0.3276862348570428`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.5136940125713563`"}], "+", 
         RowBox[{"1.5679803589446675`", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0.20706928636267893`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.1930986431459196`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.3027282588529821`"}], "-", 
         RowBox[{"0.28636571601178323`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.009331445349423165`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.31923098168836983`", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(z\), \(u\)]\) = ", 
   MatrixForm[{{
      Complex[-0.01608572945417951, 0.5486159280302829], 
      Complex[0.052250929911730554`, 0.5553876712109646], 
      Complex[0.8041659885991751, 0.7748923600604768]}, {
      Complex[-0.1364931598345778, 0.6784296037972859], 
      Complex[-0.5195331598341435, 0.3276862348570428], 
      Complex[-0.5136940125713563, 1.5679803589446675`]}, {
      Complex[0.20706928636267893`, 0.1930986431459196], 
      Complex[-0.3027282588529821, -0.28636571601178323`], 
      Complex[0.009331445349423165, 0.31923098168836983`]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.943860253248011*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"c3ba044a-026c-4875-a251-c70a01406689"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(z\\), \\(^\\)], \
\\(d\\)]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.14090626512240115`", 
        RowBox[{
         RowBox[{"-", "0.6804876894316505`"}], "-", 
         RowBox[{"0.299187763441431`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.13379286641187235`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.3698169801107603`", " ", "\[ImaginaryI]"}]}]},
       {"0.4898257533862153`", 
        RowBox[{"0.4629886650200343`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.8158763634076702`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{
         RowBox[{"-", "0.7443484742583757`"}], "+", 
         RowBox[{"1.0342147674780438`", " ", "\[ImaginaryI]"}]}]},
       {"0.4055692494549228`", 
        RowBox[{"0.12693335925284469`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.25506167537912944`", " ", "\[ImaginaryI]"}]}], 
        RowBox[{"0.1363486369827809`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.0902420732252607`", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(z\), \(^\)], \(d\)]\) = ", 
   MatrixForm[{{0.14090626512240115`, 
      Complex[-0.6804876894316505, -0.299187763441431], 
      Complex[0.13379286641187235`, 0.3698169801107603]}, {0.4898257533862153, 
      Complex[0.4629886650200343, -0.8158763634076702], 
      Complex[-0.7443484742583757, 1.0342147674780438`]}, {0.4055692494549228, 
      Complex[0.12693335925284469`, -0.25506167537912944`], 
      Complex[0.1363486369827809, 1.0902420732252607`]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9438597211561003`*^9, 3.943859850996675*^9, 
  3.943859881055471*^9, 3.943859951677311*^9, 3.943860210611964*^9, 
  3.943860253249096*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"47c15839-fcd4-4d16-a044-4bb8de580931"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ac8e288d-69e3-4474-bfc7-c13b5e74f41c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 262, 4, 98, "Title",ExpressionUUID->"2ed9f0a5-d36a-4b77-a90a-f3a2e2802c8a"],
Cell[845, 28, 192, 3, 53, "Subtitle",ExpressionUUID->"f1b27ff0-81f6-4c00-8ca8-720af48fcf96"],
Cell[CellGroupData[{
Cell[1062, 35, 237, 4, 67, "Section",ExpressionUUID->"a493bcaf-735f-4b2e-91a3-ab4c95b76e7d"],
Cell[CellGroupData[{
Cell[1324, 43, 169, 3, 54, "Subsection",ExpressionUUID->"10ac7d7a-7128-44e4-a018-03bf4ae0d026"],
Cell[CellGroupData[{
Cell[1518, 50, 162, 3, 45, "Subsubsection",ExpressionUUID->"d7be6419-9073-4e69-9908-febcb4c523d8"],
Cell[1683, 55, 34189, 995, 328, "Code",ExpressionUUID->"4e27bb60-47a3-4710-80a4-57d48c9c2dac"]
}, Closed]],
Cell[CellGroupData[{
Cell[35909, 1055, 167, 3, 37, "Subsubsection",ExpressionUUID->"17952d42-4796-48f3-a827-d253b1c3dc16"],
Cell[36079, 1060, 44125, 1107, 466, "Code",ExpressionUUID->"870a5dcd-a613-4434-b479-1dd5e732e3ce"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[80253, 2173, 200, 3, 38, "Subsection",ExpressionUUID->"90a3d28b-0e74-4238-b64d-7fa4bad8eda9"],
Cell[80456, 2178, 16686, 429, 1391, "Code",ExpressionUUID->"32074b16-897b-4914-a01e-98674358f163"]
}, Closed]],
Cell[CellGroupData[{
Cell[97179, 2612, 198, 3, 38, "Subsection",ExpressionUUID->"76aee48d-d596-447e-8ddd-ca9cb13d3804"],
Cell[97380, 2617, 50071, 1217, 2202, "Code",ExpressionUUID->"7717be41-3330-47fa-bd33-60ab0ddd6cf8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147500, 3840, 227, 4, 67, "Section",ExpressionUUID->"e7e400bc-d4a1-4d8a-89b0-8605e7ad5c56"],
Cell[CellGroupData[{
Cell[147752, 3848, 332, 5, 54, "Subsection",ExpressionUUID->"118910d3-bd93-40af-b1d5-c2b7f2bd7850"],
Cell[148087, 3855, 17536, 318, 72, "Code",ExpressionUUID->"365b85c2-1ad4-425f-b8d8-ff9ad81f4666"]
}, Closed]],
Cell[CellGroupData[{
Cell[165660, 4178, 370, 6, 38, "Subsection",ExpressionUUID->"2a9e7638-34aa-4504-a95a-96318567d790"],
Cell[166033, 4186, 7250, 152, 72, "Code",ExpressionUUID->"59cc0231-d250-4d57-acb8-f876fc21c016"]
}, Closed]],
Cell[CellGroupData[{
Cell[173320, 4343, 322, 5, 38, "Subsection",ExpressionUUID->"1a6d87b2-5432-42df-a2fe-a7d4cf3a34b1"],
Cell[173645, 4350, 9298, 191, 72, "Code",ExpressionUUID->"b1f6222f-a5db-42be-9e03-e2e140ff28f6"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182992, 4547, 346, 5, 67, "Section",ExpressionUUID->"86c75e0b-666c-4ed4-bb4c-607066ef0a2c"],
Cell[CellGroupData[{
Cell[183363, 4556, 248, 4, 29, "Input",ExpressionUUID->"b757a708-4742-4a77-bb17-ff58131187bf"],
Cell[183614, 4562, 37302, 833, 116, "Output",ExpressionUUID->"a699fb59-a654-47b0-ac82-bde633137c6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220953, 5400, 404, 8, 31, "Input",ExpressionUUID->"32c21ffe-b2de-4799-bd15-0a8d2a5f2f63"],
Cell[CellGroupData[{
Cell[221382, 5412, 1222, 23, 24, "Print",ExpressionUUID->"14a54181-7fa1-4745-9157-b1ea560430ec"],
Cell[222607, 5437, 2281, 44, 23, "Print",ExpressionUUID->"e166b7a3-6412-448e-9919-e5810f44ec99"],
Cell[224891, 5483, 2288, 44, 24, "Print",ExpressionUUID->"68910a41-7789-496b-a430-17a220a065cf"],
Cell[227182, 5529, 881, 14, 23, "Print",ExpressionUUID->"8284c80f-7fb1-40e9-866e-78bdf1d2c1d4"],
Cell[228066, 5545, 2675, 59, 68, "Print",ExpressionUUID->"33a37a79-4527-40b9-9dc1-59cc74304a5a"],
Cell[230744, 5606, 2689, 59, 70, "Print",ExpressionUUID->"ad8fda7b-08a0-468f-a3e5-ba21c836c840"],
Cell[233436, 5667, 3333, 66, 64, "Print",ExpressionUUID->"d5e10319-d56d-45ca-80ab-3ed1ce6ba1a6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236830, 5740, 342, 5, 67, "Section",ExpressionUUID->"412fadc9-7ef8-4d32-8c88-86629524f860"],
Cell[CellGroupData[{
Cell[237197, 5749, 200, 3, 29, "Input",ExpressionUUID->"3deb3a27-e814-47cd-bae4-ebeb4b421b4c"],
Cell[237400, 5754, 87478, 1907, 116, "Output",ExpressionUUID->"b407800e-b65e-4b4e-86ca-88653d6cde7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324915, 7666, 162, 3, 45, "Subsubsection",ExpressionUUID->"79e0078f-4080-487c-a794-a570f974b21c"],
Cell[CellGroupData[{
Cell[325102, 7673, 898, 18, 52, "Input",ExpressionUUID->"8e5e517f-64c8-4d61-96ed-4cc983f8a91b"],
Cell[CellGroupData[{
Cell[326025, 7695, 1101, 31, 68, "Print",ExpressionUUID->"cbee1487-e243-47b7-839b-08ade1cb5423"],
Cell[327129, 7728, 1252, 31, 54, "Print",ExpressionUUID->"50a9bee2-c86a-4cf7-b90e-08e2b8ed9f4f"],
Cell[328384, 7761, 1258, 31, 52, "Print",ExpressionUUID->"1ecf7147-06b2-4221-954e-ef89668e78f6"],
Cell[329645, 7794, 2231, 50, 64, "Print",ExpressionUUID->"a1191c23-7f24-490f-af66-8c1be8309f37"],
Cell[331879, 7846, 1569, 28, 33, "Print",ExpressionUUID->"9b169cc5-9c40-4b27-aa22-93278fcea27e"],
Cell[333451, 7876, 1281, 31, 25, "Print",ExpressionUUID->"b5b1b662-e72c-4d27-942f-ec91c689ef7b"],
Cell[334735, 7909, 1358, 33, 25, "Print",ExpressionUUID->"5b843ea9-4ef4-4276-acf7-c412d350e7b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[336154, 7949, 211, 4, 45, "Subsubsection",ExpressionUUID->"10b08481-402e-48df-be3b-adb6be51fd84"],
Cell[CellGroupData[{
Cell[336390, 7957, 831, 17, 52, "Input",ExpressionUUID->"9c533ad5-5222-448e-9181-8d520fef6abc"],
Cell[CellGroupData[{
Cell[337246, 7978, 1194, 32, 84, "Print",ExpressionUUID->"c76a415e-5fac-4367-aa9a-0d44c57f0512"],
Cell[338443, 8012, 1286, 31, 52, "Print",ExpressionUUID->"54ed957d-5ef8-4de2-89ef-b21bfea9d7bf"],
Cell[339732, 8045, 1285, 31, 52, "Print",ExpressionUUID->"9f42682e-99ff-4b4b-b263-a62a859a14e2"],
Cell[341020, 8078, 2250, 50, 64, "Print",ExpressionUUID->"ca3a9866-dd38-475c-9361-fe061e4a7c11"],
Cell[343273, 8130, 1602, 28, 33, "Print",ExpressionUUID->"d2704d4f-4c11-45e9-83a7-55b5b82c6585"],
Cell[344878, 8160, 2205, 49, 44, "Print",ExpressionUUID->"3e1a7b37-02c1-4d64-96d4-e2afe7ad289f"],
Cell[347086, 8211, 1937, 42, 44, "Print",ExpressionUUID->"721ba15e-dd33-4e25-b817-4a0a2d0ba2b4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[349084, 8260, 164, 3, 45, "Subsubsection",ExpressionUUID->"423b317d-ee70-4bf2-8d93-97396977e1fa"],
Cell[CellGroupData[{
Cell[349273, 8267, 681, 15, 52, "Input",ExpressionUUID->"21be6d20-8aa0-4280-ae7d-5319659c0ac0"],
Cell[CellGroupData[{
Cell[349979, 8286, 1185, 34, 100, "Print",ExpressionUUID->"e4d5fd39-48ac-46c7-828c-96ec3255d5c7"],
Cell[351167, 8322, 1212, 30, 52, "Print",ExpressionUUID->"c2e1286d-9bb1-48a7-8991-13028e79e752"],
Cell[352382, 8354, 1213, 30, 52, "Print",ExpressionUUID->"178a3dc7-3824-405f-95a4-0395dc0698fd"],
Cell[353598, 8386, 2177, 50, 64, "Print",ExpressionUUID->"c01fced2-362f-4ff1-8491-caa8d8d0e059"],
Cell[355778, 8438, 1531, 27, 33, "Print",ExpressionUUID->"f16129ac-c7c5-4284-ab81-18e47570fa3b"],
Cell[357312, 8467, 2725, 60, 64, "Print",ExpressionUUID->"c3ba044a-026c-4875-a251-c70a01406689"],
Cell[360040, 8529, 2312, 49, 64, "Print",ExpressionUUID->"47c15839-fcd4-4d16-a044-4bb8de580931"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


